CCD Parallaxes for 309 Late-type Dwarfs and Subdwarfs

New, updated, and/or revised CCD parallaxes determined with the Strand Astrometric Reflector at the Naval Observatory Flagstaff Station (NOFS) are presented. Included are results for 309 late-type dwarf and subdwarf stars observed over the 30+ years that the program operated. For 124 of the stars, parallax determinations from other investigators have already appeared in the literature and we compare the different results. Also included here is new or updated $VI$ photometry on the Johnson-Kron-Cousins system for all but a few of the faintest targets. Together with 2MASS $JHK_s$ near-infrared photometry, a sample of absolute magnitude versus color and color versus color diagrams are constructed. Since large proper motion was a prime criterion for targeting the stars, the majority turn out to be either M-type subdwarfs or late M-type dwarfs. The sample also includes 50 dwarf or subdwarf L-type stars, and four T dwarfs. Possible halo subdwarfs are identified in the sample based on tangential velocity, subluminosity, and spectral type. Residuals from the solutions for parallax and proper motion for several stars show evidence of astrometric perturbations.

==> anc/tab1.txt <==
Title: CCD Parallaxes for 309 Late-Type Dwarfs and Subdwarfs
Authors: Dahn, C. C., Harris, H. C., Subasavage, J. P., Ables, H. D.,
         Canzian, B. J., Guetter, H. H., Harris, F. H., Henden, A. H.,
         Leggett, S. K., Levine, S. E., Luginbuhl, C. B., Monet, A. B.,
         Monet, D. G., Munn, J. M., Pier, J. R., Stone, R. C.,
         Vrba, F. J., Walker, R. L., Tilleman, T. M.
Table: Astrometric Results
================================================================================
Byte-by-byte Description of file: tab1.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---      name        2MASS J identifier
  18- 37 A20    ---      alt-name    Alternate name
  39- 40 I2     h        RAh         Hour of right ascension (J2000) (1)
  42- 43 I2     min      RAm         Minute of right ascension (J2000)
  45- 49 F5.2   s        RAs         Second of right ascension (J2000)
      51 A1     ---      DE-         Sign of the declination (J2000)
  53- 54 I2     deg      DEd         Degree of declination (J2000)
  56- 57 I2     arcmin   DEm         Arcminute of declination (J2000)
  59- 62 F4.1   arcsec   DEs         Arcsecond of declination (J2000)
      64 I1     ---      camera      Camera used for observations (2)
  66- 69 A4     ---      filter      Filter used for observations
  71- 73 I3     ---      n-frames    Number of frames
  75- 77 I3     ---      n-nights    Number of nights
  79- 80 I2     ---      n-stars     Number of reference stars
  82- 96 A15    ---      coverage    Coverage
  98-102 F5.2   yr       years       Years or coverage
     104 A1     --       type        Astrometry type (3)
 106-111 F6.2   mas      plx-rel     Relative parallax
 113-116 F4.2   mas    e_plx-rel     Error in plx-rel
 118-123 F6.1   mas/yr   pm-rel      Relative proper motion
 125-127 F3.1   mas/yr e_pm-rel      Error in pm-rel
 129-133 F5.1   deg      PA-rel      Position angle of relative proper motion
 135-137 F3.1   deg    e_PA-rel      Error in PA
 139-144 F6.2   mas      plx-abs     Absolute parallax
 146-149 F4.2   mas    e_plx-abs     Error in plx-abs
 151-155 F5.1   km/s     vtan        Tangential Velocity
 157-161 F5.1   km/s   e_vtan        Error in vtan
 163-165 A3     ---      notes       Notes (4)
--------------------------------------------------------------------------------
Note (1) : Coordinates are from the 2MASS catalog when available, else
    from Gaia Data Release 1, propagated to epoch J2000 using proper motions
    presented here.
Note (2) :
    1 = TI800
    2 = TEK2K
    3 = EEV24
Note (3) :
    n = New results (previously unpublished).
    u = Update of previously published results, using additional observations.
    r = Revision of previously published results using parallax factors with
        respect to the solar system barycenter and revised corrections from
        relative to absolute parallax.
Note (4):
    1 = Previous astrometric results were published in Dahn et al. (2002)
        [2002AJ....124.1170D].  Results presented here arise from
        updated reduction methods and may include additional data, thus,
        they supercede the results of Dahn et al. (2002).
    2 = Previous astrometric results were published in Monet et al. (1992)
        [1992AJ....103..638M].  Results presented here arise from
        updated reduction methods and may include additional data, thus,
        they supercede the results of Monet et al. (2002).
    3 = Object is a field reference star for LHS 3259 for which there were
        measurable astrometric results.  It was named LHS 3259.1 in
        Monet et al. (1992) [1992AJ....103..638M].
    4 = Object is a field reference star for LHS 3548 for which there were
        measurable astrometric results.  It was named LHS 3548.1 in
        Monet et al.(1992) [1992AJ....103..638M].
--------------------------------------------------------------------------------
00110078+0420245 LHS 1032             00 11 00.78 + 04 20 25.0 1 ST-R 106  88  4 1985.71-1995.81 10.10 n  11.72 1.25  542.1 0.5 165.0 0.2  12.37 1.25 207.6  21.0    
00192745+0450297 LHS 1058             00 19 27.48 + 04 50 29.9 1 ST-R 127  63  3 1987.65-1995.81  8.15 n  37.53 0.82  585.9 0.4 240.9 0.2  40.10 0.86  69.2   1.5    
00274197+0503417 PC 0025+0047         00 27 41.97 + 05 03 41.8 2 I-2   98  98 10 1992.75-2002.83 10.08 u  12.42 1.56   10.3 0.3  94.8 1.5  13.24 1.56   3.7   0.4 1  
00312326+0936169 LHS 1089             00 31 23.24 + 09 36 17.0 1 ST-R 125  84  4 1985.62-1995.82 10.19 u   5.44 0.84  699.4 0.4 101.0 0.2   7.19 0.93 460.9  59.6 2  
00350768+7627544 LHS 1103             00 35 07.69 + 76 27 54.5 1 ST-R  91  51  4 1988.93-1995.82  6.89 n  47.69 0.52  498.5 0.2  86.0 0.2  49.22 0.55  48.0   0.5    
00361617+1821104 LSPM J0036+1821      00 36 16.12 + 18 21 10.4 2 I-2  202 181  9 1998.78-2007.99  9.21 u 113.98 0.40  910.5 0.1  82.5 0.1 114.86 0.41  37.6   0.1 1  
00470038+6803543                      00 47 00.39 + 68 03 54.3 3 Z-2   27  26 50 2011.65-2015.64  3.15 n  80.12 1.91  435.6 1.0 116.8 0.2  81.49 1.91  25.3   0.6    
00475502+4744342 LHS 1151             00 47 55.08 + 47 44 33.7 2 I-2  104  87 36 2008.61-2012.89  4.28 n  27.50 0.45  859.3 0.3 126.7 0.1  28.34 0.45 143.7   2.3    
00510351-1411047 LHS 1157             00 51 03.55 - 14 11 05.9 3 I-2   91  86 11 2008.64-2015.63  6.25 n  15.69 0.50  810.6 0.2 154.7 0.1  16.65 0.51 230.7   7.1    
00554418+2506235 LHS 1166             00 55 44.27 + 25 06 23.6 1 ST-R 115 107  5 1985.63-1995.82 10.19 u  13.79 0.55  589.0 0.5  88.2 0.2  14.57 0.56 191.5   7.4 2  
01001954+3224389 LHS 1173             01 00 19.55 + 32 24 39.0 2 I-2   70  65 23 2008.61-2012.88  4.27 n  17.16 0.52  824.1 0.3 113.9 0.1  17.97 0.52 217.3   6.3    
01002474+1711272 LHS 1174             01 00 24.70 + 17 11 27.7 1 ST-R 155  73  4 1983.88-1995.82 11.94 u  12.20 0.56  910.1 0.3 124.0 0.2  13.03 0.57 330.9  14.5 2  
01041618+1922016 LHS 1187             01 04 16.32 + 19 22 01.5 3 I-2  114  91 13 2008.64-2016.00  7.36 n  28.70 0.43  925.4 0.2  93.9 0.1  29.54 0.44 148.4   2.2    
01092889-0507253 LHS 1203             01 09 28.97 - 05 07 25.4 2 A2-1  77  64 13 2008.67-2015.64  6.97 n  15.09 0.55  802.3 0.3  91.0 0.1  16.39 0.56 231.9   7.9    
01092928-0507306 LHS 1205             01 09 29.35 - 05 07 30.7 2 A2-1  77  64 13 2008.67-2015.64  6.97 n  14.49 0.57  803.0 0.3  91.0 0.1  15.79 0.58 241.0   8.9    
01144035+4428465 LHS 1218             01 14 40.42 + 44 28 46.4 1 ST-R  57  32  4 1984.91-1988.94  4.03 r  34.44 0.62  913.9 0.4  94.7 0.2  35.02 0.62 123.6   2.2 2  
01273917+2805536                      01 27 39.16 + 28 05 53.4 2 I-2   92  88 15 1994.73-2000.03  5.30 r  29.73 0.44  189.6 0.2 224.7 0.1  30.62 0.44  29.3   0.4 1  
01282067+0211182 LHS 1252             01 28 20.65 + 02 11 18.4 1 ST-R  58  55  5 1989.65-1995.82  6.17 n  32.26 1.47  601.9 0.4 108.6 0.2  32.95 1.48  86.5   3.9    
01345917-0904414 LHS 1265             01 34 59.16 - 09 04 42.2 1 ST-R  57  56  4 1984.74-1995.81 11.07 n   4.06 1.19  595.4 0.5 192.5 0.2   5.54 1.21 509.2 111.2    
01365662+0933473                      01 36 56.56 + 09 33 47.3 2 Z-2   66  66 14 2006.75-2010.71  3.97 n 161.20 0.56 1237.9 0.2  91.1 0.1 162.13 0.57  36.2   0.1    
01410321+1804502                      01 41 03.25 + 18 04 50.1 2 Z-2   62  61 15 2003.72-2007.88  4.17 n  40.42 0.70  404.4 0.3  97.7 0.1  41.81 0.73  45.8   0.8    
01443536-0716142                      01 44 35.39 - 07 16 14.5 3 Z-2   75  66  8 2008.89-2015.64  5.92 n  80.20 0.70  421.9 0.3 116.9 0.1  80.96 0.71  24.7   0.2    
01454529+1305598 LHS 1294             01 45 45.35 + 13 05 59.7 1 ST-R  38  32  4 1990.78-1995.82  5.04 n  25.10 1.54  684.1 0.6 104.7 0.2  26.63 1.55 121.7   7.1    
02042754-0152560 LHS 1332             02 04 27.49 - 01 52 56.8 2 A2-1 155  90 10 1992.67-1997.03  4.35 n  53.20 0.64  825.4 0.5 227.1 0.1  55.20 0.66  70.8   0.8    
02052940-1159296 DENIS J0205.4-1159AB 02 05 29.38 - 11 59 29.7 2 I-2  121 121  7 1997.76-2007.92 10.17 u  52.68 1.10  432.3 0.2  82.8 0.1  53.67 1.12  38.2   0.8 1  
02060037-0621031 LHS 1340             02 06 00.34 - 06 21 03.1 2 I-2  104  87  7 2008.61-2015.96  7.35 n   9.11 0.51  838.3 0.2 100.7 0.1  10.30 0.51 385.6  19.1    
02170993+3526330 LHS 1378             02 17 10.01 + 35 26 32.5 1 ST-R  70  31  3 1984.92-1989.03  4.11 r  95.61 1.04  605.9 0.6 114.4 0.2  96.91 1.05  29.6   0.3 2  
02244446+1328146 LHS 1403             02 24 44.53 + 13 28 14.2 2 A2-1 140  94  8 1992.67-1997.03  4.35 n   6.36 0.46  499.0 0.2 111.6 0.1   8.46 0.49 279.5  16.2    
02281101+2537380                      02 28 11.03 + 25 37 38.0 2 Z-2   70  68 13 2003.72-2007.96  4.25 n  28.86 0.45  246.4 0.2  96.9 0.1  30.03 0.46  38.9   0.6    
02351675+1543323 LHS 1420             02 35 16.81 + 15 43 31.4 1 ST-R  56  39  8 1983.69-1989.03  5.33 r  24.27 0.99  554.9 0.4 138.2 0.2  25.16 1.00 104.5   4.2 2  
02383078+0638071 PG 0235+064B         02 38 30.79 + 06 38 07.2 2 A2-1 170 151 10 1992.67-2003.00 10.32 n  16.38 0.43   82.4 0.3 190.5 0.2  17.33 0.43  22.5   0.6    
02461477-0459182 LHS 17               02 46 14.92 - 04 59 20.6 3 A2-1  88  78 15 2008.72-2015.05  6.33 n  57.61 0.55 2519.1 0.2 138.1 0.1  58.53 0.55 203.9   1.9    
02522628+0056223 TVLM 832-10443       02 52 26.29 + 00 56 22.4 2 I-2  114 106 10 1993.93-2002.84  8.91 u  36.20 0.43  208.1 0.2 239.7 0.1  37.37 0.44  26.4   0.3 1  
02523941-1431418 LHS 1462             02 52 39.39 - 14 31 43.0 2 I-2  106  96 16 2008.67-2014.82  6.15 n  24.79 0.43  846.2 0.3 195.6 0.1  25.68 0.44 156.1   2.7    
02530084+1652532 GAT 1370             02 53 00.88 + 16 52 52.7 2 A2-1  72  44  5 2002.83-2006.09  3.26 n 259.65 0.81 5117.3 0.5 138.8 0.1 261.12 0.82  92.9   0.3    
02592941+2536058 LHS 1485             02 59 29.44 + 25 36 04.9 2 A2-1 289 160  9 1992.84-2003.01 10.17 n  11.27 0.32  491.2 0.2 157.1 0.1  12.68 0.34 183.5   4.9    
03090989+0216070 LHS 1506             03 09 09.88 + 02 16 06.9 1 ST-R  36  33  5 1986.03-1989.03  2.99 r  23.14 1.21  516.4 0.8  77.4 0.2  24.17 1.21 101.2   5.1 2  
03141241+2840411 LHS 1516             03 14 12.46 + 28 40 39.6 2 A2-1 117  91 16 1992.76-1997.09  4.33 n  66.17 0.37  804.7 0.2 157.9 0.1  67.52 0.39  56.5   0.3    
03202839-0446358                      03 20 28.37 - 04 46 36.5 3 I-2   29  29 11 2009.96-2016.08  6.12 n  46.93 0.87  572.7 0.6 205.1 0.1  48.01 0.87  56.5   1.0    
03205965+1854233 LP 412-31            03 20 59.70 + 18 54 22.8 1 ST-R 104  68  4 1990.78-1995.82  5.04 r  67.61 0.71  433.0 0.3 126.2 0.2  68.26 0.71  30.1   0.3 1  
03350208+2342356                      03 35 02.09 + 23 42 35.5 2 I-2  202 170 19 2000.89-2008.10  7.21 n  18.25 0.28   77.3 0.2 142.0 0.1  18.99 0.29  19.3   0.3    
03351519+2055512 LHS 1564             03 35 15.25 + 20 55 50.2 1 ST-R  95  92  5 1984.92-1995.81 10.89 n   6.67 0.60  636.1 0.4 141.7 0.2   7.79 0.61 386.9  30.3    
03353849-0829223 LHS 176              03 35 38.61 - 08 29 22.7 2 A2-1 105  71  6 1992.80-1997.09  4.28 n  74.56 0.52 1551.5 0.3 102.0 0.1  76.41 0.55  96.2   0.7    
03454316+2540233                      03 45 43.16 + 25 40 23.3 2 I-2  360 304 13 1996.80-2010.71 13.91 u  37.05 0.28  103.0 0.2 249.9 0.1  37.87 0.28  12.9   0.1 1  
03510004-0052452 LHS 1604             03 51 00.05 - 00 52 44.9 1 ST-R  51  25  4 1985.71-1989.11  3.40 r  67.14 1.86  472.6 1.1 179.0 0.2  68.25 1.86  32.8   0.9 2  
03552337+1133437                      03 55 23.37 + 11 33 43.7 3 I-2   90  81  4 2008.72-2015.05  6.33 n 105.69 1.25  664.7 0.4 160.9 0.1 107.02 1.26  29.4   0.3    
03582257+1809104 LHS 1614             03 58 22.58 + 18 09 09.3 1 ST-R 129  59  4 1986.03-1995.82  9.79 n  19.15 0.75  537.7 0.6 174.0 0.2  19.60 0.75 130.0   5.0    
04013654+1843423 LHS 185              04 01 36.59 + 18 43 39.9 2 A2-1  95  69 16 1992.76-1997.09  4.33 n  16.47 0.40 1146.9 0.3 164.1 0.1  17.63 0.41 308.2   7.2    
04052868+2229307 LHS 1625             04 05 28.73 + 22 29 29.9 1 ST-R  51  48  5 1983.70-1995.81 12.11 n   7.32 0.59  504.5 0.4 142.2 0.2   8.13 0.60 294.0  21.7    
04193697+1433329                      04 19 36.98 + 14 33 33.0 2 I-2   57  57  7 1992.75-1997.12  4.36 n   3.50 0.46    3.6 0.3 120.0 4.0   4.49 0.48   3.8   0.5    
04223075+1526310                      04 22 30.76 + 15 26 31.1 2 I-2   40  39  7 1993.73-1997.09  3.37 n   3.46 0.43    2.2 0.4  23.2 7.4   4.46 0.45   2.3   0.5    
                 LHS 190              04 25 38.18 - 06 52 36.4 3 I-2  118  83 12 2008.72-2015.14  6.42 n  27.29 0.63 1187.5 0.3 146.3 0.2  27.92 0.63 201.5   4.5    
                 LHS 189              04 25 38.38 - 06 52 37.0 3 I-2  152 107 12 2008.72-2015.14  6.42 n  25.73 0.45 1181.7 0.2 146.1 0.1  26.76 0.46 209.2   3.6    
04261992+0336359 LHS 191              04 26 19.92 + 03 36 36.0 1 ST-R  29  19  9 1986.83-1989.11  2.28 r  57.53 1.86 1022.3 1.7 186.7 0.2  58.21 1.86  83.2   2.7 2  
04305244+2812001 LHS 192              04 30 52.53 + 28 11 58.4 1 ST-R  86  76  7 1984.74-1995.82 11.00 u   7.38 0.50 1036.1 0.4 143.2 0.2   8.07 0.54 608.3  40.7 2  
04325119+1730092                      04 32 51.20 + 17 30 09.2 2 I-2   39  39  7 1992.75-1997.09  4.33 n   5.63 0.66   21.3 0.3 149.2 0.9   6.19 0.66  16.3   1.8    
04352724-1443017                      04 35 27.25 - 14 43 01.7 3 I-2   47  34  8 2013.01-2016.09  3.08 n   7.13 1.30   29.5 1.1 172.8 1.9   8.03 1.31  17.4   2.9    
04425288+2929048 LHS 1698             04 42 52.92 + 29 29 04.1 2 I-2  107  82 27 2008.74-2013.12  4.38 n  13.63 0.38  821.5 0.2 149.9 0.1  14.81 0.45 262.8   8.0    
04433761+0002051                      04 43 37.61 + 00 02 05.1 3 I-2  150 103 12 2008.72-2015.13  6.33 n  48.04 0.37  117.4 0.2 153.7 0.1  48.93 0.38  11.4   0.1    
04435686+3723033                      04 43 56.87 + 37 23 03.3 3 Z-2  102  51  8 2010.12-2017.10  6.98 n  12.06 0.35   63.7 0.3 159.3 0.2  13.56 0.43  22.2   1.0    
04461849+4844518 LHS 197              04 46 18.50 + 48 44 51.9 1 ST-R  44  24 11 1985.96-1989.03  3.07 r  51.12 0.97 1202.1 0.7 121.2 0.2  52.51 1.11 108.5   2.3 2  
04520994-2245084 LEHPM 2-59           04 52 09.95 - 22 45 09.2 2 I-2  139 124 18 2006.81-2012.89  6.08 n   9.36 0.43  752.6 0.3 176.4 0.1  10.62 0.43 335.8  13.6    
05002100+0330501                      05 00 21.00 + 03 30 50.2 2 I-2  111  96 11 2008.74-2015.07  6.33 n  76.55 0.63  350.5 0.2 179.4 0.1  77.11 0.63  21.5   0.2    
05103896+1924078 LHS 1742a            05 10 39.07 + 19 24 07.2 1 ST-R  98  70  9 1983.87-1995.80 11.93 u  11.97 0.49  829.5 0.4 111.9 0.2  12.82 0.50 306.6  12.0 2  
05195663+2010545 LHS 205a             05 19 56.70 + 20 10 52.7 1 ST-R  46  42  5 1986.75-1994.83  8.08 u   7.61 1.03 1004.0 0.3 152.9 0.2   8.35 1.03 569.7  70.3 2  
05220523+3814176 LP 251-35            05 22 05.29 + 38 14 14.6 1 ST-R  37  26 11 1984.92-1994.91  9.99 u  18.72 1.09 1702.9 0.4 164.3 0.2  19.62 1.16 411.2  24.3 2  
05233822-1403022                      05 23 38.23 - 14 03 02.1 2 Z-2  146 123 19 2003.08-2008.12  5.03 n  78.52 0.38  193.9 0.3  33.9 0.1  79.37 0.38  11.6   0.1    
05273596+1656384 G 100-8              05 27 35.98 + 16 56 38.2 2 A2-1  43  29 20 1994.16-1997.12  2.96 n   2.29 0.54  217.7 0.9 142.4 0.2   3.52 0.56 293.0  46.6    
05381265+7931186 LHS 207              05 38 12.62 + 79 31 19.3 1 ST-R  43  21  6 1984.08-1988.87  4.79 r  43.93 1.41 1201.9 0.6 135.8 0.2  44.91 1.41 126.8   4.0    
05440345+4056485 LHS 209              05 44 03.42 + 40 56 49.4 2 A2-1  97  67 19 1992.75-1997.17  4.42 n  15.93 0.32 1177.9 0.3 149.2 0.1  16.99 0.34 328.5   6.6    
05475224+6944273 LHS 1788             05 47 52.25 + 69 44 27.3 2 A2-1  67  46  8 1992.76-1997.13  4.37 n  38.21 0.35  867.3 0.3 125.8 0.1  39.40 0.36 104.3   1.0    
05502407+1719197 LHS 1790             05 50 24.13 + 17 19 18.8 2 A2-1  52  48 21 1992.14-1997.17  5.03 n   6.34 0.34  575.6 0.2 141.1 0.1   7.42 0.35 367.5  17.3    
05554377+4650585 LHS 1802             05 55 43.77 + 46 50 58.0 1 ST-R  29  17 10 1986.85-1989.18  2.33 r  36.22 1.17  528.3 1.1 178.6 0.2  36.87 1.17  67.9   2.2 2  
05591914-1404488                      05 59 19.18 - 14 04 49.2 2 Z-2  181 169 12 1999.83-2008.16  8.33 u  95.79 0.57  661.5 0.2 121.5 0.1  97.28 0.59  32.2   0.2 1  
06023045+3910592 LSPM J0602+3910      06 02 30.47 + 39 10 58.6 2 Z-2  348 242 32 2003.08-2016.17 12.07 n  85.02 0.19  526.9 0.1 163.7 0.1  86.00 0.19  29.0   0.1    
06073908+2429574                      06 07 39.02 + 24 29 56.8 3 Z-2  100  57 54 2011.89-2015.14  3.25 n 137.67 0.83  567.1 0.6 236.4 0.1 138.47 0.83  19.4   0.1    
06095784+6954460 LHS 1826             06 09 57.85 + 69 54 46.0 1 ST-R  17  17  5 1990.78-1995.80  5.02 n   7.14 1.10  522.9 0.5 159.6 0.2   8.00 1.40 309.7  54.2    
                 LHS 1839             06 21 27.41 - 16 28 21.7 1 ST-R  44  28  4 1986.03-1995.16  9.13 n  19.93 0.85  481.7 0.5 154.0 0.2  20.35 0.85 112.2   4.7    
06273330+0616591 LP 540-16            06 27 33.30 + 06 16 58.9 2 A2-1 142 120 26 2003.18-2008.20  5.02 n  13.33 0.20 1010.3 0.2 179.4 0.1  14.52 0.28 329.7   6.4    
06273330+0616591 LP 540-16            06 27 33.30 + 06 16 58.9 3 I-2   66  43 31 2012.93-2015.14  2.21 n  13.47 0.36 1012.2 0.3 178.7 0.1  14.60 0.38 328.5   8.6    
06472679+1739533 G 109-27             06 47 26.80 + 17 39 53.5 1 ST-R  43  30  6 1990.00-1995.08  5.08 n   2.44 0.72  203.0 0.4 198.4 0.2   2.90 0.72 331.7  82.3    
06523073+4710348                      06 52 30.73 + 47 10 35.0 2 Z-2  263 241 16 2003.08-2015.16 12.07 n 109.19 0.28  181.7 0.1 320.7 0.1 110.31 0.29   7.8   0.0    
07041793+7151459 LHS 1894             07 04 17.93 + 71 51 46.0 2 A2-1 120  89 18 1992.20-1996.20  4.00 n   6.40 0.27  865.8 0.3 172.3 0.1   7.86 0.28 521.9  18.6    
07071961+1705464                      07 07 19.61 + 17 05 46.5 2 A2-1 142 108 13 2002.85-2008.20  5.35 n  15.42 0.24 1795.5 0.1 137.7 0.1  15.97 0.25 532.7   8.3    
07162756+2342116 LHS 228              07 16 27.69 + 23 42 10.5 2 A2-1 105  78 18 1992.20-1996.19  3.99 n  21.49 0.27 1097.0 0.3 121.6 0.1  22.56 0.28 230.4   2.9    
07171626+5705430                      07 17 16.27 + 57 05 43.1 2 Z-2  160 156 17 2003.18-2016.17 11.65 n  33.16 0.68   59.5 0.2 339.9 0.2  33.93 0.68   8.3   0.2    
07233680+4540463 LHS 1915             07 23 36.80 + 45 40 47.0 2 A2-1  76  54  9 1992.19-1996.20  4.00 n  20.02 0.38  827.0 0.3 173.4 0.1  21.07 0.38 186.0   3.4    
07300123+2943180 LHS 1921             07 30 01.28 + 29 43 17.4 1 ST-R  25  20  6 1985.22-1989.19  3.97 n  27.09 1.02  535.6 0.4 133.1 0.2  27.92 1.02  90.9   3.3 2  
07320173+5755439 LHS 1923             07 32 01.74 + 57 55 44.0 2 A2-1  76  61 13 1992.14-1996.23  4.09 n  40.58 0.44  917.8 0.3 180.1 0.1  41.43 0.44 105.0   1.1    
07335273+2223345 LHS 231              07 33 52.87 + 22 23 33.4 1 ST-R  47  21  8 1983.87-1989.19  5.15 n  39.66 1.03 1109.2 0.4 121.2 0.2  40.21 1.03 130.7   3.3 2  
07355459+1912145 G 88-42              07 35 54.60 + 19 12 14.1 2 A2-1  33  28 16 1994.16-1996.23  2.07 n   2.99 0.57  213.8 0.9 154.3 0.2   3.87 0.57 261.8  38.6    
07421208+0553128 LHS 1938             07 42 12.09 + 05 53 12.9 1 ST-R  26  26  5 1990.87-1995.24  4.37 n   5.26 0.97  562.6 0.4 147.3 0.2   5.86 0.97 454.9  75.3    
07520805+2700023 LHS 1953             07 52 08.11 + 27 00 01.5 2 A2-1  80  66 15 1992.14-1996.23  4.09 n  11.67 0.43  898.2 0.3 137.6 0.1  12.74 0.44 334.0  11.5    
07535284+0854021 LHS 5129             07 53 52.82 + 08 54 02.3 1 ST-R  54  43  6 1985.23-1995.07  9.85 n  33.43 0.85  476.5 0.5 118.8 0.2  33.98 0.85  66.4   1.7    
08012900+1043041 LHS 1970             08 01 29.01 + 10 43 04.2 1 ST-R 131  63  4 1984.09-1995.24 11.15 u  10.80 0.52  978.3 0.5 163.7 0.2  11.77 0.53 393.8  17.7 2  
08030617+3456575 LHS 243              08 03 06.12 + 34 56 54.8 2 A2-1  63  50 11 1992.20-1996.23  4.04 n  37.77 0.46 1580.1 0.4 199.2 0.1  38.79 0.46 193.0   2.3    
08105865+1420390                      08 10 58.65 + 14 20 38.8 2 I-2  111  94 16 2003.18-2008.21  5.04 n  40.58 0.34  131.1 0.3 198.9 0.1  41.49 0.34  15.0   0.1    
08223369+1700199 LSPM J0822+1700      08 22 33.74 + 17 00 18.8 2 I-2   80  69 29 2008.23-2015.23  7.00 n   8.29 0.63  600.4 0.3 145.8 0.1   9.13 0.63 311.6  21.5    
08251968+2115521                      08 25 19.62 + 21 15 51.6 2 Z-2  106 106 14 1999.86-2008.20  8.35 u  91.95 0.59  581.1 0.2 240.3 0.1  93.19 0.59  29.5   0.2 1  
08305161+3612577 LHS 2023             08 30 51.64 + 36 12 57.0 2 A2-1  75  71  8 1992.87-1999.23  6.35 n  11.13 0.36  795.9 0.2 150.0 0.1  11.77 0.36 320.4   9.8    
08323047-0134380 LHS 2026             08 32 30.48 - 01 34 38.6 1 ST-R  88  45  5 1983.87-1989.27  5.40 n  50.18 0.49  496.2 0.3 160.7 0.2  50.91 0.50  46.2   0.5 2  
08354256-0819237                      08 35 42.53 - 08 19 23.5 3 Z-2   69  60 20 2008.88-2015.22  6.34 n 137.84 0.58  609.1 0.2 299.7 0.1 138.71 0.58  20.8   0.1    
08402975+1824091 LHS 2034             08 40 29.69 + 18 24 08.6 1 ST-R  47  24  6 1985.23-1989.25  4.02 n  70.47 1.05  921.2 0.6 241.0 0.2  71.89 1.06  60.7   0.9 2  
08435845+0600393 LHS 2045             08 43 58.46 + 06 00 39.4 1 ST-R  90  61  6 1983.87-1995.25 11.37 u   9.40 0.66  507.4 0.3 140.0 0.2  10.69 0.67 224.9  14.1 2  
08503593+1057156                      08 50 35.91 + 10 57 15.6 2 I-2   25  25 13 2001.13-2007.19  6.07 u  31.80 3.05  148.4 1.0 266.1 0.3  32.56 3.05  21.6   2.0 1  
08533619-0329321 LHS 2065             08 53 36.16 - 03 29 32.3 1 ST-R  31  25  4 1986.03-1990.24  4.21 u 115.13 1.39  548.2 0.7 248.5 0.2 115.76 1.39  22.4   0.3 2  
08541227-0804594 LHS 254              08 54 12.34 - 08 05 00.2 2 A2-1  87  68 14 1992.19-1996.28  4.08 n  50.49 0.46 1239.7 0.4 130.6 0.1  51.51 0.46 114.0   1.0    
09052828-2201559 LHS 2099             09 05 28.29 - 22 01 56.4 1 ST-R  31  21  6 1989.18-1995.24  6.05 n  17.45 1.27  621.2 0.8 172.9 0.2  17.94 1.27 164.1  11.6    
09052875-2201571 LHS 2100             09 05 28.76 - 22 01 57.6 1 ST-R  28  19  6 1989.18-1995.24  6.05 n  18.02 2.29  622.8 0.7 173.0 0.2  18.51 2.29 159.4  19.7    
09054554+6733460 LHS 2102             09 05 45.53 + 67 33 45.6 2 A2-1 114  66  6 1992.19-1997.28  5.10 n   9.98 0.62  850.6 0.4 214.2 0.1  10.99 0.63 366.7  21.0    
09083803+5032088                      09 08 38.01 + 50 32 08.4 3 Z-2   45  42 10 2009.21-2015.13  5.92 n  95.04 0.89  621.4 0.4 221.7 0.1  96.07 0.90  30.6   0.3    
09090718-1954467 LHS 2110             09 09 07.22 - 19 54 47.5 1 ST-R  51  38  6 1984.07-1994.28 10.21 u  16.00 0.72  563.8 0.3 141.9 0.2  16.66 0.72 160.3   6.9 2  
09092591+4939295 LHS 2112             09 09 25.88 + 49 39 29.0 1 ST-R 104  60  5 1984.09-1995.09 11.00 n  38.79 0.84  883.7 0.6 224.5 0.2  39.35 0.84 106.4   2.3    
09153413+0422045                      09 15 34.15 + 04 22 04.6 3 Z-2   67  56 13 2008.29-2015.22  6.93 n  54.75 1.12  113.6 0.4 285.9 0.2  55.92 1.12   9.6   0.2    
09202188+2643434 LHS 266              09 20 21.93 + 26 43 43.0 2 A2-1 104  60 10 1992.20-1997.29  5.09 n  53.01 0.55 1045.6 0.3 121.1 0.1  54.67 0.57  90.6   0.9    
09204716-1729044 LP 787-25            09 20 47.16 - 17 29 04.3 1 ST-R  19  19  6 1990.16-1994.92  4.76 n  16.66 0.57  187.6 0.6 323.3 0.2  17.44 0.57  51.0   1.7    
09211954+7306387 LHS 2126             09 21 19.51 + 73 06 38.5 2 A2-1  50  29  4 1992.20-1996.23  4.04 n  64.94 0.72  983.4 0.5 249.6 0.1  67.15 0.75  69.4   0.8    
09241618+3516440 G 117-B15b           09 24 16.17 + 35 16 44.1 2 A2-1 126 111  8 2003.18-2008.20  5.03 n  17.27 0.38  145.3 0.2 271.1 0.1  18.08 0.39  38.1   0.8    
09253108+0018169 LHS 2140             09 25 31.09 + 00 18 17.6 2 A2-1 157 103 13 1997.90-2003.02  5.12 n  14.85 0.21  579.2 0.2 187.1 0.1  15.68 0.22 175.0   2.5    
09255418-1614058 LP 787-41            09 25 54.18 - 16 14 06.3 1 ST-R  19  19  6 1990.16-1995.16  5.00 n   8.08 1.18  240.6 0.8 191.3 0.2   8.67 1.18 131.5  17.9    
09291113+2558095 LHS 269              09 29 11.09 + 25 58 09.4 2 A2-1  66  52 10 1992.14-1996.22  4.08 n  56.38 0.50 1076.7 0.3 256.2 0.1  57.22 0.50  89.2   0.8    
09410735+4302325 LHS 2172             09 41 07.34 + 43 02 31.6 1 ST-R  80  62  5 1984.09-1995.25 11.16 n   5.99 1.27  560.3 0.4 190.7 0.2   7.46 1.28 355.9  61.1    
09414804+1721467 LHS 2174             09 41 48.06 + 17 21 46.2 1 ST-R  50  45  4 1985.22-1995.32 10.09 n   6.44 0.70  529.8 0.5 152.9 0.2   7.17 0.70 350.1  34.2    
09434633-1747066 LHS 272              09 43 46.17 - 17 47 06.1 2 A2-1  72  58 17 2003.26-2008.20  4.94 n  73.17 0.57 1433.6 0.3 281.0 0.1  74.29 0.58  91.4   0.7    
09492223+0806450 LHS 2195             09 49 22.24 + 08 06 45.2 2 I-2   96  80  8 2003.18-2008.18  5.01 n  59.02 0.40  889.2 0.3 178.0 0.1  60.50 0.41  69.6   0.5    
09504959+0118135 LHS 6176             09 50 49.59 + 01 18 13.6 3 I-2   27  23  8 2012.38-2016.09  3.72 n  49.02 0.99  417.2 0.7 145.1 0.2  50.95 0.99  38.8   0.8    
09531354+1845062 LHS 2204             09 53 13.58 + 18 45 05.0 1 ST-R  72  30  4 1984.92-1989.27  4.34 r  27.60 0.91  718.5 0.6 158.4 0.2  28.97 0.92 117.5   3.7 2  
10091697+3514541 LHS 279              10 09 16.89 + 35 14 52.1 2 A2-1  87  64 10 1992.19-1996.32  4.13 n  24.16 0.69 1323.9 0.4 212.4 0.1  25.53 0.70 245.7   6.7    
10130734-1356204 SSSPM J1013-1356     10 13 07.35 - 13 56 21.4 2 I-2   97  96  9 2006.98-2013.20  6.21 n  17.66 0.38 1032.3 0.2 176.8 0.1  18.37 0.39 266.3   5.7    
10212742+5055043 TVLM 213-2005        10 21 27.40 + 50 55 04.4 2 I-2   87  83 15 1993.93-2000.97  7.04 r  29.34 0.35  389.0 0.1 277.6 0.1  30.29 0.36  60.8   0.7 1  
10224821+5825453                      10 22 48.22 + 58 25 45.4 3 I-2   52  44  7 2008.34-2012.95  4.61 n  52.06 0.86 1086.2 0.5 227.7 0.1  53.41 0.86  96.4   1.6    
10360321-1442300 LHS 284              10 36 03.10 - 14 42 29.1 2 A2-1 100  91 14 2003.18-2010.29  7.12 n  21.71 0.40 1089.9 0.1 298.5 0.1  22.75 0.41 227.0   4.1    
10372897+3011117 LHS 286              10 37 28.89 + 30 11 10.8 2 A2-1  34  27  8 1993.00-1996.32  3.32 n  49.15 0.57  987.3 0.4 235.5 0.1  50.51 0.58  92.6   1.1    
10430293-0912410 WT 1827              10 43 02.81 - 09 12 40.8 2 A2-1  92  70 14 1998.17-2003.25  5.08 n  85.50 0.97 1970.0 0.4 280.6 0.1  86.50 0.97 107.9   1.2    
10464402-0941592 LP 671-3             10 46 44.01 - 09 41 59.2 1 ST-R  17  16  4 1991.05-1995.32  4.27 n  13.12 1.41  258.7 0.7 276.1 0.2  13.98 1.41  87.7   8.8    
10490338+0502227 LHS 2314             10 49 03.39 + 05 02 22.8 1 ST-R  27  23  5 1986.92-1989.33  2.41 n  39.78 2.28  596.8 1.4 217.4 0.2  40.32 2.28  70.1   4.0 2  
10584787-1548172 DENIS J1058.7-1548   10 58 47.84 - 15 48 17.2 2 I-2   93  90 11 1998.06-2008.23 10.11 u  55.96 0.59  255.5 0.2 279.4 0.1  56.87 0.59  21.3   0.2 1  
11214924-1313084 LHS 2397a            11 21 49.19 - 13 13 08.5 1 ST-R  49  40  5 1984.08-1989.35  5.27 r  67.93 1.98  466.9 0.6 263.8 0.2  68.58 1.98  32.3   0.9 2  
11214924-1313084 LHS 2397a            11 21 49.19 - 13 13 08.5 3 I-2   87  74  9 2009.28-2016.37  7.09 n  70.01 1.88  489.9 0.8 265.7 0.1  71.21 1.88  32.6   0.8    
11420740+2506018 LHS 2444             11 42 07.44 + 25 06 00.5 2 A2-1  37  27  5 1993.07-1996.36  3.29 n   7.87 0.58  817.9 0.5 160.4 0.1   9.98 0.60 388.3  23.3    
11420794+2505539 LHS 2445             11 42 07.98 + 25 05 52.6 2 A2-1  37  27  5 1993.07-1996.36  3.29 n   8.39 0.60  819.3 0.6 160.4 0.1  10.50 0.63 369.7  22.2    
11463449+2230527                      11 46 34.49 + 22 30 52.8 2 I-2  108 107  7 1998.08-2008.19 10.10 u  36.80 0.44   96.3 0.1  20.4 0.1  38.08 0.46  12.0   0.1 1  
11512352+5411127 LP 129-586           11 51 23.50 + 54 11 12.8 2 A2-1  43  40 11 1992.27-1997.36  5.08 n  11.32 0.71  280.1 0.3 265.9 0.1  12.45 0.72 106.6   6.2    
11535267+0659561 LHS 2471             11 53 52.67 + 06 59 56.3 1 ST-R 104  41  4 1986.99-1989.35  2.36 n  68.97 2.57  901.6 1.8 161.9 0.2  71.18 2.58  60.0   2.2 2  
11565479+2639586 LHS 318              11 56 54.87 + 26 39 56.4 3 A2-1  26  25 14 2013.10-2016.08  2.98 n  14.87 0.72 1366.5 0.5 153.6 0.1  16.38 0.72 395.3  17.4    
11573418+7927024 LHS 2480             11 57 34.14 + 79 27 02.3 2 A2-1  47  46 15 1992.19-1999.22  7.03 n  38.40 0.91  885.9 0.3 259.8 0.1  39.29 0.92 106.8   2.5    
12023239+1645356 LHS 2500             12 02 32.29 + 16 45 35.3 2 A2-1  36  36  4 1993.21-2002.30  9.08 n   8.29 0.69  842.2 0.2 258.0 0.1   9.33 0.70 427.7  32.1    
12144145+4149269 LHS 2533             12 14 41.40 + 41 49 26.2 2 A2-1  57  57  9 1992.32-2000.39  8.07 n   4.01 0.57  672.0 0.2 230.3 0.1   5.57 0.59 571.6  60.5    
12213283+2854226 LHS 325              12 21 32.83 + 28 54 22.7 2 A2-1  73  63  9 1992.27-2000.40  8.13 n  17.69 0.50 1032.6 0.1 254.4 0.1  18.63 0.50 262.6   7.0    
12242688-0443361 LHS 326              12 24 26.81 - 04 43 36.7 2 I-2   97  81  4 2008.26-2013.20  4.94 n  18.84 0.41 1306.5 0.2 242.4 0.1  20.07 0.43 308.4   6.6    
12253211-1559418 LHS 2557             12 25 32.02 - 15 59 41.7 2 A2-1 128  82  9 1993.07-2008.17 15.10 n  76.20 0.71  808.4 0.1 272.9 0.1  77.86 0.72  49.2   0.5    
12270506-0447207                      12 27 05.04 - 04 47 20.5 2 I-2  111  98  4 2008.23-2015.23  7.00 n  10.65 0.59  539.1 0.2 298.5 0.1  11.59 0.59 220.4  11.2    
12281523-1547342 DENIS J1228.2-1547   12 28 15.25 - 15 47 34.6 2 I-2   80  77 13 1998.13-2008.19 10.05 u  48.72 1.12  226.9 0.2 143.5 0.1  49.55 1.13  21.7   0.5 1  
12291427+5333060 LHS 330              12 29 14.20 + 53 33 06.2 1 ST-R  74  40  5 1984.08-1989.35  5.27 n  38.69 1.04 1219.5 0.3 277.3 0.2  41.25 1.10 140.1   3.7 2  
12341578+2037054 LHS 334              12 34 15.78 + 20 37 05.7 1 ST-R 110  68  5 1991.03-1995.33  4.30 n  19.55 0.62 1344.0 0.4 165.6 0.2  20.46 0.62 311.2   9.4    
12345316+0503541 LHS 335              12 34 53.18 + 05 03 54.1 2 A2-1  60  52  9 1992.19-2000.34  8.14 n  12.06 0.62 1138.4 0.2 258.5 0.1  13.27 0.63 406.5  19.3    
12422528+7753201 LHS 2610             12 42 25.25 + 77 53 20.5 2 A2-1  41  31  6 1992.20-1999.14  6.94 n  39.38 0.73  808.7 0.4 306.0 0.1  41.14 0.74  93.1   1.7    
12461404+2326399 LHS 2630             12 46 14.07 + 23 26 37.6 2 I-2  133 106 14 2008.23-2015.23  7.00 n  15.16 0.27  893.1 0.2 172.5 0.1  16.19 0.28 261.4   4.5    
12465176+3148104 LHS 2632             12 46 51.66 + 31 48 10.6 2 A2-1  31  29  9 1992.27-1996.39  4.12 n  39.95 0.58  800.5 0.3 274.2 0.1  41.80 0.60  90.7   1.3    
12545393-0122474                      12 54 53.90 - 01 22 47.4 2 Z-2   56  54 14 2000.23-2008.19  7.96 u  76.67 1.06  489.4 0.2 285.0 0.1  78.34 1.07  29.6   0.4 1  
12592403+0743551 LHS 2657             12 59 24.04 + 07 43 55.1 2 A2-1  34  33  5 1992.27-1996.40  4.13 n  54.67 0.67  671.1 0.3 270.9 0.1  56.32 0.68  56.5   0.7    
13054019-2541059 Kelu-1AB             13 05 40.17 - 25 41 06.0 2 I-2   38  37  5 1998.06-2003.18  5.12 u  52.78 1.74  282.6 0.6 272.4 0.2  54.04 1.74  24.8   0.8 1  
13100180+2230053 LHS 347              13 10 01.80 + 22 30 05.3 3 A2-1  30  20  8 2013.01-2016.09  3.08 n   9.68 1.18 1151.5 0.8 233.3 0.1  10.89 1.18 501.0  54.3    
13101268+4745190 LHS 2686             13 10 12.65 + 47 45 18.5 2 A2-1  64  37  7 1992.32-1997.41  5.09 u  82.64 0.98  874.2 0.4 226.3 0.1  84.07 1.00  49.3   0.6    
13202705-0356147 LHS 2719             13 20 27.01 - 03 56 14.5 2 A2-1  44  40 15 1992.27-1996.39  4.12 u  44.15 0.72  896.0 0.4 289.6 0.1  44.88 0.72  94.6   1.5    
13285503+2114486                      13 28 55.05 + 21 14 48.3 2 I-2   42  42  6 1998.08-2008.11 10.02 u  29.18 2.11  480.6 0.4 152.5 0.1  30.33 2.11  75.1   5.2 1  
13371744+3501018 LHS 356              13 37 17.37 + 35 01 01.5 2 A2-1  79  63 12 1992.20-1996.45  4.25 n  14.27 0.53 1206.2 0.3 254.8 0.1  15.42 0.54 370.6  13.0    
13411167+3001259 LHS 358              13 41 11.49 + 30 01 26.2 1 ST-R  53  24  3 1987.09-1989.43  2.34 r  48.30 2.08 1547.8 2.0 276.6 0.2  49.75 2.09 147.4   6.2 2  
13451372+3453144 LHS 2793             13 45 13.75 + 34 53 13.0 2 A2-1 108  95  8 1992.20-2000.20  8.01 n  11.73 0.51  842.3 0.2 165.0 0.1  12.37 0.52 322.6  13.6    
13465551+0542562 LHS 360              13 46 55.52 + 05 42 56.4 2 A2-1  89  76  6 1992.27-2000.40  8.13 n  11.59 0.48 1134.2 0.1 222.1 0.1  12.92 0.50 415.9  16.1    
13503579+0330379 LHS 2811             13 50 35.81 + 03 30 38.0 2 A2-1  37  28  6 1992.43-1996.44  4.01 n  29.34 0.80  804.5 0.4 262.6 0.1  30.28 0.80 125.9   3.3    
13570124+0830060 LHS 2828             13 57 01.25 + 08 30 06.0 1 ST-R 106  54  7 1983.19-1989.43  6.24 r  38.70 1.31  790.0 0.4 290.5 0.2  39.60 1.31  94.5   3.1 2  
14011374+0738086 LHS 2843             14 01 13.75 + 07 38 08.8 2 A2-1  86  77 11 1992.20-2000.41  8.21 n   8.44 0.50  864.6 0.2 217.7 0.1   9.31 0.51 440.0  24.1    
14022048-1411077 LHS 2847             14 02 20.44 - 14 11 08.1 2 A2-1  36  36 10 1992.31-1999.15  6.83 n  25.81 0.72  965.2 0.2 247.9 0.1  26.43 0.72 173.0   4.7    
14024662+0016045 LHS 2851             14 02 46.62 + 00 16 04.7 1 ST-R  60  41  5 1991.12-1995.41  4.29 n   4.38 0.68  561.9 0.3 203.7 0.2   6.87 0.75 387.5  42.3    
14053729+8350248                      14 05 37.30 + 83 50 24.8 3 Z-2   10   9  6 2013.09-2015.38  2.29 n 100.61 2.11  831.8 2.7 312.5 0.2 102.08 2.11  38.6   0.8    
14072326+3923442 LHS 2861             14 07 23.17 + 39 23 44.7 2 A2-1  37  33  8 1992.32-1996.47  4.15 n   7.91 0.51  853.2 0.3 286.7 0.1   9.59 0.53 421.5  23.3    
14151616+4747274 LHS 365              14 15 16.04 + 47 47 26.2 2 A2-1  71  65  4 1992.20-1999.22  7.03 n  17.56 0.45 1418.0 0.1 237.7 0.1  18.56 0.47 362.0   9.2    
14162408+1348263                      14 16 24.08 + 13 48 26.3 3 I-2   68  54 11 2010.19-2015.47  5.28 n 107.09 1.31  162.0 0.5  34.5 0.2 108.21 1.32   7.1   0.1    
14191041+2023315 LHS 2893             14 19 10.39 + 20 23 30.2 2 A2-1  68  68  4 1992.27-2002.46 10.19 n  10.83 0.44  876.7 0.1 195.2 0.1  11.55 0.44 359.6  13.7    
14213226+4126277 LHS 2902             14 21 32.20 + 41 26 26.8 2 A2-1  66  60  9 1992.32-1999.22  6.90 n  11.46 0.48  795.2 0.2 228.2 0.1  12.56 0.49 300.0  11.7    
14243754-1853357 LP 800-4             14 24 37.51 - 18 53 35.9 2 I-2   77  73 16 2008.26-2013.20  4.93 n   4.01 0.61  305.2 0.3 245.4 0.1   4.75 0.61 304.4  39.1    
14250510+7102097 LSPM J1425+7102      14 25 05.08 + 71 02 09.6 2 I-2   85  81 16 2003.26-2008.21  4.95 n  12.16 0.44  625.8 0.2 255.2 0.1  13.34 0.45 222.3   7.5    
14283132+5923354                      14 28 31.32 + 59 23 35.5 3 I-2   57  48 13 2008.34-2015.47  7.13 n  43.99 1.04  232.1 0.4 236.3 0.1  44.98 1.04  24.5   0.6    
14283182+4554326 LHS 2921             14 28 31.73 + 45 54 32.9 2 A2-1  39  34  7 1992.27-1996.44  4.17 n  47.54 0.57  877.5 0.3 277.9 0.1  48.53 0.58  85.7   1.0    
14284323+3310391 LHS 2924             14 28 43.24 + 33 10 39.3 1 ST-R  76  58  6 1984.31-1989.43  5.12 r  90.64 1.29  785.7 0.4 205.7 0.2  91.18 1.30  40.8   0.6 2  
14303571+6339117 LHS 2929             14 30 35.70 + 63 39 11.2 2 A2-1  79  68 13 2003.23-2008.18  4.95 n  14.47 0.63  843.7 0.4 200.6 0.1  15.65 0.63 255.4  10.3    
14303787+5943249 LHS 2930             14 30 37.84 + 59 43 25.1 1 ST-R  70  35  5 1985.22-1989.50  4.28 r 103.43 1.27  819.8 0.7 281.8 0.2 104.74 1.28  37.1   0.5 2  
14344477+2507021 LP 381-86            14 34 44.78 + 25 07 01.8 2 A2-1  64  41  7 1994.16-1997.49  3.33 n   7.58 1.31  336.2 0.9 186.4 0.1   8.86 1.31 179.8  26.6    
14345111+2510036 G 166-37             14 34 51.11 + 25 10 03.4 2 A2-1  64  41  7 1994.16-1997.49  3.33 n   4.58 0.82  335.6 0.8 186.9 0.1   5.86 0.83 271.3  38.4    
14380829+6408363                      14 38 08.29 + 64 08 36.4 2 I-2   77  76 19 2003.18-2008.17  5.00 n  56.84 0.48  681.2 0.2 108.2 0.1  58.19 0.49  55.5   0.5    
14390030+1839385 LHS 377              14 39 00.31 + 18 39 38.8 1 ST-R 140 113  4 1985.22-1995.49  9.63 u  27.40 0.42 1213.8 0.4 180.6 0.2  28.09 0.43 204.7   3.1 2  
14392836+1929149                      14 39 28.16 + 19 29 16.0 2 I-2   64  60 12 1998.13-2002.46  4.32 u  68.74 0.43 1295.0 0.2 288.2 0.1  69.77 0.44  87.9   0.6 1  
14430381+1706509 LHS 2967             14 43 03.83 + 17 06 49.6 2 A2-1  95  81 14 2003.18-2008.48  5.30 n   8.65 0.44  864.7 0.2 169.3 0.1   9.60 0.45 426.8  20.0    
14442067-2019222 SSSPM J1444-2019     14 44 20.35 - 20 19 25.4 2 I-2   87  65 15 2008.25-2013.28  4.94 n  56.77 0.56 3499.6 0.3 236.9 0.1  57.80 0.56 286.9   2.8    
14482563+1031590                      14 48 25.63 + 10 31 59.0 3 Z-2   49  44 12 2008.34-2012.46  4.13 n  69.94 0.93  252.6 0.5 115.8 0.1  71.36 0.93  16.8   0.2    
14484687+6148024 LSPM J1448+6148      14 48 46.87 + 61 48 02.6 2 I-2   96  88 14 2008.23-2012.48  4.25 n   8.85 0.36  985.1 0.2 171.8 0.1   9.84 0.36 474.3  17.4    
14562713+1755001 LHS 3001             14 56 27.16 + 17 55 00.0 2 A2-1  61  55  7 1992.20-1996.48  4.29 n  52.78 0.58  983.3 0.3 301.2 0.1  53.68 0.59  86.8   1.0    
14562776+1755090 LHS 3002             14 56 27.79 + 17 55 08.9 2 A2-1  50  45  7 1992.20-1996.48  4.29 n  51.60 0.68  989.9 0.4 301.5 0.1  52.50 0.68  89.3   1.2    
14572616+2341227 LSPM J1457+2341S     14 57 26.17 + 23 41 22.8 3 I-2   27  17 22 2012.47-2016.43  3.96 n   4.88 1.48  355.2 0.7 259.7 0.1   5.77 1.48 291.7  74.8    
15010818+2250020 TVLM 513-46          15 01 08.19 + 22 50 02.1 2 I-2   53  47 11 1994.30-1997.49  3.20 r  93.23 0.55   63.0 0.4 203.0 0.3  94.55 0.55   3.2   0.0 1  
15074769-1627386                      15 07 47.67 - 16 27 40.1 2 I-2  195 187 14 1999.15-2015.46 16.31 u 135.91 0.33  902.5 0.1 190.2 0.1 136.59 0.33  31.3   0.1 1  
15140938+0013241 LHS 3041             15 14 09.39 + 00 13 24.3 2 A2-1  51  46 10 1992.27-1996.48  4.21 n   8.77 0.58  711.4 0.3 226.2 0.1   9.84 0.59 342.5  20.5    
15150083+4847416                      15 15 00.85 + 48 47 41.4 2 Z-2   87  84 15 2003.18-2008.52  5.34 n 101.30 0.62 1744.2 0.2 328.5 0.1 102.59 0.63  80.6   0.5    
15165784-0115305 LHS 3048             15 16 57.81 - 01 15 30.6 2 A2-1 142 108  8 1992.19-1999.47  7.28 n  20.21 0.45  622.4 0.1 267.1 0.1  21.28 0.45 138.6   2.9    
15202946+1434391 LHS 3061             15 20 29.46 + 14 34 39.2 1 ST-R 135 105  5 1987.16-1995.49  7.61 u   7.68 0.55  563.6 0.5 223.9 0.2   8.57 0.56 311.6  20.4 2  
15342772+0216474 LHS 398              15 34 27.75 + 02 16 47.5 2 A2-1  65  55  9 1992.31-1996.47  4.16 n  17.26 0.43 1206.6 0.2 263.5 0.1  18.58 0.44 307.7   7.3    
15394149+0312517 LHS 3098             15 39 41.50 + 03 12 51.9 1 ST-R  90  51  5 1991.19-1995.48  4.29 n   9.49 0.71  569.4 0.4 207.7 0.2  11.19 0.73 241.1  15.7    
15455454-0448226 LHS 3112             15 45 54.51 - 04 48 22.9 2 A2-1  44  34  7 1992.27-1996.48  4.21 n  33.89 0.81  590.9 0.4 242.7 0.1  35.19 0.82  79.6   1.9    
15555633+7313384 LHS 3133             15 55 56.30 + 73 13 38.8 2 A2-1  50  37  6 1992.20-1996.55  4.35 n  10.16 0.55  901.3 0.3 303.1 0.1  11.17 0.56 382.3  19.2    
15585401+5819123 LHS 3139             15 58 53.99 + 58 19 11.8 2 A2-1  51  46  9 1992.20-1996.55  4.36 n  20.11 0.71  976.5 0.4 218.1 0.1  21.37 0.71 216.5   7.2    
16135184-0430276 LHS 3168             16 13 51.82 - 04 30 27.9 1 ST-R 135 115  5 1984.33-1995.48 10.51 u   4.49 0.52  499.6 0.4 224.2 0.2   5.08 0.52 466.0  47.7 2  
16163341-0137322 LHS 3174             16 16 33.46 - 01 37 29.6 2 A2-1  96  80  5 1992.19-1996.55  4.36 n   9.67 0.37  650.4 0.2 207.8 0.1  10.74 0.38 286.9  10.2    
16175040+1905371 LHS 3178             16 17 50.42 + 19 05 37.3 1 ST-R  87  76  4 1983.37-1994.52 10.33 u   6.15 0.71  664.4 0.3 227.0 0.2   6.82 0.71 461.6  48.1 2  
16201478-0116398 LHS 3181             16 20 14.78 - 01 16 39.6 1 ST-R  90  77  5 1985.22-1995.57 10.35 n   9.56 0.77  561.5 0.6 187.3 0.2  10.28 0.77 258.8  19.4    
16241436+0029158                      16 24 14.35 + 00 29 15.8 2 Z-2   40  40 12 1999.36-2002.46  3.10 u  91.17 2.17  380.0 1.1 269.8 0.2  92.33 2.17  19.5   0.5 1  
16262034+3925190                      16 26 20.19 + 39 25 19.5 3 I-2  113  88 21 2008.43-2015.54  7.10 n  30.39 0.55 1393.2 0.2 279.9 0.1  31.08 0.55 212.4   3.8    
16303644-1011492 LHS 3207             16 30 36.41 - 10 11 49.5 2 A2-1  87  73 17 1992.20-1996.56  4.36 n  13.72 0.51  800.8 0.3 248.7 0.1  15.10 0.52 251.3   8.7    
16322911+1904407                      16 32 29.16 + 19 04 40.6 2 I-2   57  57  8 1998.33-2005.42  7.09 u  65.55 1.61  297.9 0.3 100.5 0.1  66.29 1.61  21.3   0.5 1  
16353555-1341357 LHS 3220             16 35 35.52 - 13 41 36.7 2 A2-1 153 118  7 1992.31-2000.23  7.92 n  14.97 0.55  659.3 0.2 207.9 0.1  16.60 0.70 188.2   7.9    
16370568-0132016 LHS 424              16 37 05.42 - 01 32 00.5 2 A2-1  77  57  6 1992.27-1997.28  5.01 n  14.31 0.48 1220.6 0.3 226.6 0.1  15.80 0.50 366.0  11.6    
16420431+1025583 LHS 425              16 42 04.33 + 10 25 58.7 2 A2-1  67  54  9 1992.27-1996.55  4.28 n  19.90 0.55 1238.8 0.4 201.2 0.1  20.85 0.56 281.5   7.6    
16553529-0823401 LHS 429              16 55 35.25 - 08 23 40.7 1 ST-R 212  81  4 1987.24-1994.52  6.31 u 152.70 0.46 1185.7 0.7 223.3 0.2 153.48 0.48  36.6   0.1 2  
16580380+7027015                      16 58 03.81 + 70 27 01.6 2 I-2   84  78 16 1999.55-2005.42  5.87 u  53.45 0.44  345.2 0.2 204.5 0.1  54.31 0.44  30.1   0.2 1  
16595712-0333136 LHS 3259             16 59 57.10 - 03 33 13.8 1 ST-R 108 102 11 1987.25-1994.59  6.61 u   4.80 0.61  516.0 0.4 249.8 0.2   5.26 0.61 464.8  53.9 2  
16595816-0333389                      16 59 58.16 - 03 33 39.0 1 ST-R 105  99 11 1987.25-1994.59  6.61 u   6.62 0.72   75.9 0.6 235.4 0.3   7.08 0.72  50.8   5.2 2,3
17054834-0516462                      17 05 48.35 - 05 16 46.3 3 I-2  131  71  9 2008.29-2012.62  4.33 n  52.63 0.66  167.1 0.3 134.6 0.1  53.88 0.68  14.7   0.2    
17073334+4301304                      17 07 33.34 + 43 01 30.4 2 Z-2   62  62 11 2003.41-2007.48  4.07 n  39.01 0.57  212.3 0.3 262.9 0.1  39.75 0.58  25.3   0.4    
17140881+6047303 LHS 436              17 14 08.78 + 60 47 30.0 2 A2-1  38  33 17 1992.32-1996.55  4.23 n  46.17 0.68  983.3 0.4 239.2 0.1  47.50 0.69  98.1   1.4    
17210390+3344160                      17 21 03.69 + 33 44 17.1 2 Z-2   76  71  8 2003.39-2007.48  4.09 n  62.21 0.52 1946.5 0.2 288.7 0.1  62.89 0.52 146.6   1.2    
17235277+3300110 LHS 5328             17 23 52.80 + 33 00 10.4 1 ST-R  56  42  6 1987.25-1989.51  2.26 n  24.01 1.14  474.1 0.8 155.1 0.2  24.80 1.14  90.6   4.2 2  
17313235+7759546 LHS 3309             17 31 32.35 + 77 59 55.0 2 A2-1 116  84  6 1992.27-1996.60  4.33 n  22.77 0.72  642.8 0.4   1.2 0.1  24.03 0.72 126.7   3.8    
17360931+5112513 LHS 3307             17 36 09.31 + 51 12 50.6 1 ST-R 158 134  6 1984.51-1995.63 11.12 n  19.26 0.49  486.5 0.5 188.0 0.2  19.70 0.49 117.0   2.9    
17395137+5127176 LHS 453              17 39 51.39 + 51 27 17.5 1 ST-R 139 100  4 1987.31-1994.52  6.56 u  11.33 0.58 1015.0 0.6 302.2 0.2  11.73 0.58 410.0  20.3 2  
17495948+2241069 LHS 3332             17 49 59.49 + 22 41 07.0 1 ST-R 145 113  5 1987.31-1995.63  8.32 n  44.73 0.88  783.8 0.6 261.3 0.2  45.15 0.88  82.3   1.6    
17502484-0016151                      17 50 24.82 - 00 16 15.0 3 I-2  127  83 28 2008.29-2012.47  4.18 n 109.25 0.51  443.7 0.3 297.3 0.1 110.59 0.52  19.0   0.1    
17510599+3842113 LHS 3334             17 51 05.92 + 38 42 10.3 2 A2-1 175 128  7 1992.31-1997.64  5.33 n  17.29 0.45  936.9 0.2 230.5 0.1  17.93 0.45 247.6   6.2    
17553340+5824269 LHS 3339             17 55 33.42 + 58 24 27.5 1 ST-R  95  39  6 1984.51-1989.51  5.00 n  45.29 0.99  859.4 0.3  17.3 0.2  46.29 1.03  88.0   2.0 2  
17573564+5025283 LHS 3342             17 57 35.65 + 50 25 28.2 2 A2-1 105  88 11 1992.31-1996.60  4.29 n  41.12 0.45  671.8 0.3   6.3 0.1  42.45 0.46  75.0   0.8    
18071593+5015316                      18 07 15.93 + 50 15 31.7 2 Z-2  127 121 12 2002.61-2007.54  4.93 n  67.93 0.26  129.4 0.1 169.1 0.1  68.91 0.27   8.9   0.0    
18100692+4023402 LHS 3365             18 10 06.90 + 40 23 38.9 2 A2-1 127  90  7 1992.31-1996.60  4.29 n   7.69 0.50  860.9 0.2 197.5 0.1   8.74 0.50 466.7  26.7    
18215294+7709303 LHS 3382             18 21 52.95 + 77 09 30.1 1 ST-R 171 131  6 1986.44-1995.63  9.19 u  10.46 0.66  820.4 0.3 358.6 0.2  11.59 0.67 335.4  19.4 2  
18261131+3014201 LSPM J1826+3014      18 26 11.06 + 30 14 19.0 2 I-2  290 175 31 2003.31-2015.64 12.33 n  89.54 0.32 2387.3 0.1 254.5 0.1  90.58 0.33 124.9   0.5    
18290786+5032585 LHS 3390             18 29 07.82 + 50 32 59.1 1 ST-R 141 118  8 1984.51-1995.57 10.34 u  10.03 0.46  521.5 0.3 313.3 0.2  10.43 0.46 236.9  10.4 2  
18353790+3259545                      18 35 37.89 + 32 59 53.3 2 I-2  251 176  7 2001.56-2007.72  6.17 n 175.37 0.19  752.7 0.1 186.2 0.1 176.55 0.21  20.2   0.0    
18354323-0816057 LHS 466              18 35 43.20 - 08 16 06.2 3 Z-2  169 103 11 2008.34-2015.63  7.29 n  16.63 0.26 1254.4 0.2 229.8 0.1  18.31 0.36 324.6   6.4    
18392715+0411360 LHS 3399             18 39 27.14 + 04 11 35.9 2 A2-1  75  53  7 1992.31-1996.69  4.38 n  22.73 0.59  485.4 0.3 240.8 0.1  24.57 0.71  93.6   2.7    
18432213+4040209 LHS 3406             18 43 22.13 + 40 40 21.4 1 ST-R  62  38  9 1985.39-1989.50  4.11 n  69.94 0.84  605.5 0.5 348.7 0.2  70.33 0.84  40.8   0.5 2  
18432213+4040209 LHS 3406             18 43 22.13 + 40 40 21.4 2 A2-1  53  52 16 1992.40-1996.69  4.29 n  68.31 0.42  606.3 0.3 348.9 0.1  68.77 0.43  41.8   0.3    
18451889+3853248                      18 45 18.89 + 38 53 24.7 3 I-2   85  55 38 2008.72-2012.47  3.75 n  54.80 0.49  414.1 0.3  29.6 0.1  55.42 0.49  35.4   0.3    
18455236+5227400 LHS 3409             18 45 52.29 + 52 27 40.6 1 ST-R  92  38  3 1985.63-1989.58  3.94 n  47.94 1.62  844.4 0.9 297.0 0.2  48.84 1.63  81.9   2.7 2  
18470342+5522433                      18 47 03.43 + 55 22 43.3 2 I-2  122 111 15 2003.39-2007.72  4.33 n  27.18 0.27  140.3 0.1 115.7 0.1  27.90 0.27  23.8   0.2    
18532506+0733319 LHS 5343             18 53 25.06 + 07 33 31.8 2 A2-1 101  65 16 1992.35-1997.72  5.37 n   4.52 0.70  434.7 0.3 219.1 0.1   5.75 0.70 358.2  43.6    
19162256+4137402 G 125-1              19 16 22.58 + 41 37 39.9 2 A2-1 179 114 11 1992.43-1997.72  5.29 n   5.14 0.35  299.2 0.2 143.3 0.1   6.44 0.37 220.1  12.6    
19165762+0509021 LHS 474              19 16 57.60 + 05 09 01.6 1 ST-R 128  43  5 1984.52-1990.64  6.11 u 170.17 0.69 1486.7 0.4 203.4 0.2 172.11 0.85  40.9   0.2 2  
19165762+0509021 LHS 474              19 16 57.60 + 05 09 01.6 3 I-2  235 117 23 2009.45-2016.66  7.21 n 168.42 0.30 1485.9 0.1 203.8 0.1 169.84 0.33  41.5   0.1    
19274569+5801536 LP 104-452           19 27 45.69 + 58 01 53.7 1 ST-R  46  41  4 1991.43-1995.73  4.30 n   5.97 0.62  162.7 0.5 171.6 0.2   6.63 0.62 116.3  10.9    
19285255+4437096 KOI-961              19 28 52.57 + 44 37 09.0 3 A2-1  60  49 26 2012.39-2015.64  3.25 n  25.34 0.39  424.4 0.3 167.1 0.1  26.17 0.39  76.8   1.1    
19302746-1943493                      19 30 27.48 - 19 43 49.4 3 I-2   83  54  6 2008.73-2015.55  6.81 n  39.79 1.04  222.3 0.4 102.8 0.1  41.08 1.05  25.6   0.7    
19330695+2359516 G 185-30             19 33 06.95 + 23 59 51.8 2 A2-1 258 138  9 1992.43-1997.76  5.33 n  11.65 0.41  431.6 0.3 189.0 0.1  12.57 0.51 162.7   6.6    
19410924+4922472 KOI-2124             19 41 09.25 + 49 22 47.2 3 A2-1  72  56 11 2012.39-2015.79  3.40 n   2.85 0.40   15.9 0.3 219.8 1.1   3.66 0.40  20.6   2.3    
19411308+4228310 KOI-1361             19 41 13.08 + 42 28 31.1 3 A2-1  69  54 31 2012.45-2015.72  3.26 n   2.93 0.88   13.6 0.5 359.1 2.0   3.63 0.88  17.8   4.4    
19442199-2230534 LHS 3480             19 44 22.03 - 22 30 54.1 1 ST-R  44  33  7 1985.71-1989.75  4.04 r  17.32 0.77  531.6 0.6 137.8 0.2  17.89 0.77 140.8   6.1 2  
19451476-0917581 LHS 3481             19 45 14.75 - 09 17 58.5 1 ST-R 120 108 14 1987.40-1995.74  8.34 u   4.95 0.44  574.9 0.2 208.8 0.2   5.53 0.44 492.6  39.2 2  
19464871+1205025 LHS 479              19 46 48.63 + 12 04 59.2 2 A2-1 202 120 10 1992.43-1996.77  4.34 n  20.87 0.35 1478.9 0.3 199.8 0.1  22.07 0.40 317.5   5.8    
20004946+4501053 KOI-463              20 00 49.47 + 45 01 05.4 3 I-2   74  47 26 2012.47-2015.79  3.32 n   8.94 0.43   90.7 0.3  74.4 0.2   9.47 0.44  45.4   2.1    
20035892-0807472 LHS 3514             20 03 58.90 - 08 07 47.4 2 A2-1 213 130  8 1992.43-1996.80  4.37 n  50.48 0.61  550.0 0.4 245.0 0.1  52.74 0.64  49.4   0.6    
20190458+1235056 LHS 489              20 19 04.58 + 12 35 04.1 2 A2-1 208 146 14 1992.57-1996.80  4.23 n  17.82 0.28 1216.0 0.2 183.1 0.1  19.12 0.31 301.3   4.9    
20253705-0612366 LHS 3548             20 25 37.04 - 06 12 37.2 1 ST-R 207 153  5 1984.51-1995.74 11.18 u   8.00 0.32  829.0 0.3 201.9 0.2   8.50 0.33 462.1  17.9 2  
20253876-0612094                      20 25 38.77 - 06 12 09.5 1 ST-R 207 153  5 1984.51-1995.74 11.18 u   2.31 0.56   35.6 0.3 237.3 0.5   2.81 0.56  60.0  12.0 2,4
20272905+3559245 LHS 491              20 27 29.11 + 35 59 24.8 2 A2-1 245 143  6 1992.51-1996.80  4.29 n  21.32 0.38 1313.3 0.2 231.5 0.1  23.89 0.48 260.5   5.2    
20282035+0052265                      20 28 20.35 + 00 52 26.6 2 Z-2  213 203  8 2002.61-2015.64 12.14 n  34.35 0.43   99.6 0.1  96.0 0.1  35.14 0.45  13.4   0.2    
20335018+5756276 LHS 5356             20 33 50.20 + 57 56 27.9 1 ST-R  61  44  5 1983.71-1989.51  5.79 r  17.92 0.61  509.0 0.2  29.8 0.2  18.28 0.61 131.9   4.4 2  
20360316+1051295                      20 36 03.17 + 10 51 29.6 3 I-2  128  95 42 2008.72-2015.64  6.91 n  38.58 0.57  208.8 0.3 214.8 0.1  39.33 0.58  25.2   0.4    
20362165+5100051 LSPM J2036+5100      20 36 21.63 + 51 00 04.6 2 I-2  209 139 26 2006.82-2015.64  8.82 n  22.35 0.22 1462.1 0.1  31.8 0.1  23.10 0.29 299.9   3.8    
                 LHS 5359             20 54 20.93 + 01 11 21.2 1 ST-R 198 110  6 1986.68-1995.82  9.14 u   8.56 0.44  439.7 0.3 164.6 0.2   9.29 0.44 224.3  10.6 2  
                 LHS 5360             20 54 21.09 + 01 11 18.7 1 ST-R  85  53  6 1986.68-1995.82  9.14 u   6.02 1.76  440.6 0.3 164.8 0.2   6.75 1.76 309.3  80.6 2  
20574250-1934272 LHS 3606             20 57 42.46 - 19 34 28.4 2 A2-1 216 130 13 1992.57-1996.80  4.23 n  14.22 0.38  869.0 0.3 209.9 0.1  15.55 0.39 264.8   6.6    
20575409-0252302                      20 57 54.09 - 02 52 30.4 2 Z-2   76  76 16 2002.68-2007.85  5.18 n  64.88 0.40   90.9 0.2 180.6 0.2  66.03 0.40   6.5   0.0    
21041491-1037369                      21 04 14.96 - 10 37 37.4 2 Z-2   62  62 18 2002.61-2007.85  5.24 n  57.62 0.50  661.7 0.2 116.8 0.1  58.76 0.50  53.4   0.5    
21073416-1326557 LHS 3628             21 07 34.15 - 13 26 56.0 1 ST-R 126 106  9 1984.51-1995.73 11.16 u   7.34 0.49  687.6 0.4 230.2 0.2   7.97 0.49 408.8  25.1 2  
21213485-1903373 LHS 507              21 21 34.80 - 19 03 38.6 2 A2-1 269 141  4 1992.51-1996.85  4.35 n  11.74 0.38 1059.5 0.5 214.0 0.1  14.02 0.43 358.1  11.0    
21225635+3656002 LSPM J2122+3656      21 22 56.34 + 36 56 00.3 2 I-2  129 114 13 2003.50-2008.89  5.40 n  17.47 0.28  808.6 0.1  65.0 0.1  18.27 0.30 209.7   3.4    
21314781-1511526 LHS 3683             21 31 47.83 - 15 11 52.8 1 ST-R 103  78  6 1984.51-1995.57 11.06 n  16.30 0.73  491.6 0.5 110.0 0.2  17.38 0.73 134.0   5.6    
21322975-0511585 LP 698-2             21 32 29.77 - 05 11 59.0 2 I-2   95  86 21 2003.56-2007.87  4.31 n  49.74 0.49  353.5 0.4 161.8 0.1  50.91 0.49  32.9   0.3    
21324936+1250368 LHS 3684             21 32 49.35 + 12 50 35.8 1 ST-R 140  91  5 1983.86-1995.82 11.91 u  14.22 0.55  805.0 1.0 197.1 0.5  15.05 0.55 253.4   9.3 2  
21374019+0137137 GSC 00543-00620      21 37 40.19 + 01 37 13.8 3 A2-1  39  27  7 2009.78-2014.89  5.12 n  28.53 2.42  104.5 0.8 121.0 0.4  29.58 2.43  16.7   1.4    
21481633+4003594                      21 48 16.32 + 40 03 59.3 3 Z-2  100  80 38 2008.49-2012.47  3.98 n 123.51 0.54  901.9 0.3  59.1 0.1 124.30 0.55  34.4   0.2    
21515974-1514048 LHS 3723             21 51 59.55 - 15 14 01.3 2 A2-1 194 137  6 1992.51-1996.89  4.38 n  44.48 0.39  855.3 0.4 172.9 0.1  45.74 0.40  88.6   0.8    
21554787-1121421 LHS 515              21 55 47.95 - 11 21 42.8 1 ST-R 106  92  4 1986.68-1990.64  8.89 n  15.51 0.67 1109.1 0.6 120.2 0.2  16.03 0.67 327.8  13.7    
22004158+2715135 TYC 2211-1309-1      22 00 41.58 + 27 15 13.5 3 Z-2   41  30 14 2009.78-2015.64  5.10 n  28.25 2.02   77.9 1.1 101.0 0.6  29.58 2.03  12.5   0.9    
22104999-1952249 GRH 2208-20          22 10 49.97 - 19 52 26.0 2 I-2  170 152 15 1992.51-1999.63  7.12 r  23.89 0.46  691.7 0.2 197.4 0.1  24.91 0.48 131.6   2.5 1  
22171099+3138218 LHS 3785             22 17 11.05 + 31 38 21.5 1 ST-R  78  43  5 1983.69-1989.50  5.81 n  22.58 0.90  527.3 0.4 117.4 0.2  23.58 0.91 106.0   4.1 2  
22244381-0158521                      22 24 43.85 - 01 58 53.2 2 I-2  229 223 15 1999.61-2016.52 16.03 u  86.80 0.54  984.4 0.1 152.2 0.1  87.50 0.54  53.3   0.3 1  
22360676+2234068 LP 400-21            22 36 06.80 + 22 34 06.9 3 A2-1 228 135 20 2008.49-2015.94  7.44 n  15.04 0.47  211.8 0.2  81.6 0.1  15.72 0.47  63.8   1.9    
22521073-1730134                      22 52 10.75 - 17 30 13.4 2 Z-2   77  73 21 2008.52-2015.64  7.12 n  60.62 1.21  432.2 0.4  72.1 0.1  61.74 1.21  33.2   0.6    
22521159-1150591 LHS 3863             22 52 11.60 - 11 51 00.2 2 A2-1 141 109 15 1992.57-1996.92  4.36 n  29.63 0.61  896.5 0.4 180.1 0.1  31.05 0.61 136.8   2.7    
22525243+1641005 LHS 3868             22 52 52.44 + 16 41 00.5 1 ST-R  93  89  5 1986.60-1995.82  9.17 u   5.24 0.64  540.0 0.4 132.7 0.2   6.20 0.65 412.7  43.3 2  
23131958-1106179 LHS 3911             23 13 19.65 - 11 06 18.2 2 A2-1 107  82 10 1992.75-1996.93  4.18 n  34.08 0.62  851.4 0.3 103.4 0.1  35.21 0.39 114.6   1.3    
23170500-1351041 LHS 541              23 17 06.03 - 13 50 52.5 2 I-2  186  97  5 1992.67-1999.62  6.94 n  13.00 0.73 1283.1 0.3 203.2 0.1  14.75 0.83 412.2  23.2    
23200703+1150071 LHS 3933             23 20 07.02 + 11 50 07.3 1 ST-R  65  61  5 1990.78-1995.82 10.19 n  37.44 1.10  592.8 0.6 136.5 0.2  38.51 1.10  72.9   2.1    
23221120-0652126 LHS 3937             23 22 11.27 - 06 52 12.9 2 I-2   86  80 16 2008.61-2014.82  6.21 n  10.26 0.59  766.4 0.3 104.9 0.1  11.43 0.59 317.7  16.4    
23225384+7847386 LP 12-90             23 22 53.83 + 78 47 38.6 2 A2-1  92  72 29 2005.83-2007.96  2.13 n  50.72 0.53  215.2 0.6  73.5 0.3  51.76 0.54  19.7   0.2    
23253876-1848590 LHS 3944             23 25 38.73 - 18 49 00.2 2 I-2   85  76 10 2008.61-2014.82  6.21 n   9.39 0.65  878.4 0.4 205.5 0.1  10.54 0.66 394.9  24.7    
23292852+2515083 LHS 3958             23 29 28.49 + 25 15 07.2 1 ST-R  60  58  4 1987.65-1995.82  8.16 n   5.64 0.85  563.2 0.4 201.1 0.2   7.11 0.88 375.3  46.5    
23343368+4531237 LHS 3973             23 34 33.73 + 45 31 23.7 1 ST-R  59  23  9 1984.74-1988.94  4.20 n  23.73 0.85  576.0 0.3  96.6 0.2  24.62 0.85 110.8   3.8 2  
23344397+3820219 LHS 3974             23 34 43.98 + 38 20 22.0 1 ST-R 125  67  7 1986.68-1995.81  9.07 u  12.92 0.47  539.7 0.5  88.5 0.2  13.94 0.47 183.4   6.2 2  
23365182+0109525 LHS 548              23 36 51.77 + 01 09 52.6 2 A2-1 184 100  5 1992.67-1996.95  4.28 n  38.96 0.62 1186.1 0.3  95.3 0.1  40.98 0.64 137.1   2.1    
23424362+4357484 LHS 4002             23 42 43.69 + 43 57 48.4 3 I-2  265 146 30 2008.57-2015.79  7.21 n  24.17 0.37  871.6 0.1  93.3 0.1  25.10 0.37 164.5   2.4    
23460591-1239542 LHS 4010             23 46 05.94 - 12 39 54.5 2 I-2   84  81 16 2008.61-2014.82  6.21 n  11.67 0.52  967.6 0.2 125.8 0.1  12.79 0.54 358.4  15.1    
23503159-0933320 LHS 4021             23 50 31.64 - 09 33 32.6 2 A2-1 159  95  6 1992.67-1996.96  4.28 n  59.04 0.69  747.2 0.5 123.4 0.1  61.33 0.72  57.7   0.7    
23504954+7145124 LHS 4026             23 50 49.53 + 71 45 12.6 1 ST-R  87  68 12 1986.67-1995.82  9.15 n  14.52 0.59  466.5 0.5 120.0 0.2  15.33 0.60 144.2   5.6    
23594940+4745447 LHS 4057             23 59 49.47 + 47 45 44.6 1 ST-R  84  31  5 1985.63-1988.94  3.32 r  50.95 0.89  898.2 0.5 102.4 0.2  50.95 0.89  83.5   1.5 2  


==> anc/tab2.txt <==
Title: CCD Parallaxes for 309 Late-Type Dwarfs and Subdwarfs
Authors: Dahn, C. C., Harris, H. C., Subasavage, J. P., Ables, H. D.,
         Canzian, B. J., Guetter, H. H., Harris, F. H., Henden, A. H.,
         Leggett, S. K., Levine, S. E., Luginbuhl, C. B., Monet, A. B.,
         Monet, D. G., Munn, J. M., Pier, J. R., Stone, R. C.,
         Vrba, F. J., Walker, R. L., Tilleman, T. M.
Table: Astrometric Comparisons
================================================================================
Byte-by-byte Description of file: tab2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---      name        2MASS identifier
  18- 23 F6.2   mas      plx-abs     Absolute parallax
  25- 29 F5.2   mas    e_plx-abs     Error in plx-abs
  31- 36 F6.1   mas/yr   pm-rel      Relative proper motion
  38- 41 F4.1   mas/yr e_pm-rel      Error in pm-rel
  43- 47 F5.1   deg      PA-rel      Position angle of relative proper motion
  49- 51 F3.1   deg    e_PA-rel      Error in PA
  53- 54 I2     ---      ref         Reference (1)
--------------------------------------------------------------------------------
Note (1):
    1 = This paper, Table 1
    2 = Liu et al. (2016) [2016ApJ...833...96L]
    3 = Dittmann et al. (2014) [2014ApJ...784..156D]
    4 = Wienberger et al. (2016) [2016AJ....152...24W]
    5 = Wang et al. (2014) [2014PASP..126...15W]
    6 = Faherty et al. (2016) [2016ApJS..225...10F]
    7 = Finch & Zacharias (2016) [2016AJ....151..160F]
    8 = Tinney et al. (1995) [1995AJ....110.3014T]
    9 = Henry et al. (2006) [2006AJ....132.2360H]
   10 = Gatewood & Coban (2009) [2009AJ....137..402G]
   11 = Costa et al (2005) [2005AJ....130..337C]
   12 = Jao et al. (2011) [2011AJ....141..117J]
   13 = Zapatero Osorio et al. (2014) [2014A+A...568A...6Z]
   14 = van Altena et al. (1995) [1995gcts.book.....V}, Vol. I]
   15 = Dieterich et al. (2014) [2014AJ....147...94D]
   16 = Vrba et al. (2004) [2004AJ....127.2948V]
   17 = Dupuy & Liu (2012) [2012ApJS..201...19D]
   18 = Smart et al. (2010) [2010A+A...514A..84S]
   19 = Khovritchev et al. (2013) [2013MNRAS.435.1083K]
   20 = Andrei et al. (2011) [2011AJ....141...54A]
   21 = Smart et al. (2007) [2007A+A...464..787S]
   22 = Schilbach et al. (2009) [2009A+A...493L..27S]
   23 = Jao et al. (2005) [2005AJ....129.1954J]
   24 = Tinney et al. (1996) [1996MNRAS.281..644T]
   25 = Costa et al. (2006) [2006AJ....132.1234C]
   26 = MacConnell et al. (1997) [1997AJ....114.1268M]
   27 = Faherty et al. (2012) [2012ApJ...752...56F]
   28 = Reidel et al. (2010) [2010AJ....140..897R]
   29 = Gawronski et al. (2017) [2017MNRAS.466.4211G]
   30 = Pravdo & Shaklan (2009) [2009ApJ...700..623P]
--------------------------------------------------------------------------------
00274197+0503417  13.24  1.56   10.3  0.3  94.8 1.5  1
                  10.4   0.8    16.7  1.1  94.8 3.8  2
00470038+6803543  81.49  1.91  435.6  1.0 116.8 0.2  1
                  82.3   1.8   433.7  1.2 117.5 0.2  2
01144035+4428465  35.02  0.62  913.9  0.4  94.7 0.2  1
                  34.10  3.20  887.6  1.0  94.9 0.6  3
01365662+0933473 162.13  0.57 1237.9  0.2  91.1 0.1  1
                 162.88  0.98 1222.7  0.8  90.0 0.1  4
01410321+1804502  41.81  0.73  404.4  0.3  97.7 0.1  1
                  44.06  2.05  408.1  0.1  96.9 0.1  5
                  41.0   2.8   412.7 10.0  96.5 1.4  6
02042754-0152560  55.20  0.66  825.4  0.5 227.1 0.1  1
                  49.1  12.5   854.6 29.3 228.2 2.0  7
02052940-1159296  53.67  1.12  432.3  0.2  82.8 0.1  1
                  54.28  1.59  431.6  0.4  82.5 0.1  4
02170993+3526330  96.91  1.05  605.9  0.6 114.4 0.2  1
                 104.30  4.70  618.9  1.0 114.6 0.1  3
02522628+0056223  37.37  0.44  208.1  0.2 239.7 0.1  1
                  36.4   3.0   202.1  7.5 240.2 1.3  8
02530084+1652532 261.12  0.82 5117.3  0.5 138.8 0.1  1
                 260.63  2.69 5106.8  3.1 138.2 0.1  9
                 259.25  0.94 5124.3      138.0     10
                 260.25  0.93 5071.8  0.2 137.7 0.0  4
                 256.80  8.00 5123.6  1.0 137.9 0.1  3
03141241+2840411  67.52  0.39  804.7  0.2 157.9 0.1  1
                  78.90  1.70  803.3  1.0 156.3 0.1  3
03205965+1854233  68.26  0.71  433.0  0.3 126.2 0.2  1
                  65.73  3.29  425.7  1.7 125.6 0.4 11
                  76.10  6.90  410.7  1.0 130.4 0.2  3
03350208+2342356  18.99  0.29   77.3  0.2 142.0 0.1  1
                  21.8   1.8    73.2  2.0 140.5 1.5  2
03353849-0829223  76.41  0.55 1551.5  0.3 102.0 0.1  1
                  77.77  1.30 1549.8  0.7 101.9 0.1 12
03510004-0052452  68.25  1.86  472.6  1.1 179.0 0.2  1
                  72.10  2.55  460.8  5.1 177.3 0.2  4
03552337+1133437 107.02  1.26  664.7  0.4 160.9 0.1  1
                 110.8   4.3   669.0 14.8 160.4 1.2 13
                 109.5   1.4   660.9  1.4 160.5 0.1  2
04013654+1843423  17.63  0.41 1146.9  0.3 164.1 0.1  1
                  16.4   4.9  1149.3  2.6 162.7 0.1 14
04261992+0336359  58.21  1.86 1022.3  1.7 186.7 0.2  1
                  65.24  1.51 1008.2  0.4 186.8 0.0  4
                  58.40  5.20 1031.8  1.0 188.3 0.1  3
04433761+0002051  48.93  0.38 117.4   0.2 153.7 0.1  1
                  47.3   1.0  114.9   1.1 153.6 0.5  2
04461849+4844518  52.51  1.11 1202.1  0.7 121.2 0.2  1
                  51.1   2.4  1197.2  0.9 121.3 0.0 14
                  59.40  1.80 1185.4  1.0 122.3 0.1  3
05002100+0330501  77.11  0.63  350.4  0.2 179.4 0.1  1
                  73.85  1.98  350.2  1.7 177.9 0.4 15
                  75.2   3.7   353.1 10.0 178.7 1.6  6
05233822-1403022  79.37  0.38  193.9  0.3  33.9 0.1  1
                  80.95  1.76  194.5  1.6  32.5 0.9 15
05554377+4650585  36.87  1.17  528.3  1.1 178.6 0.2  1
                  38.70  2.80  524.7  1.0 178.7 0.1  3
05591914-1404488  97.28  0.59  661.5  0.2 121.5 0.1  1
                  95.53  1.44  655.2  2.8 121.1 0.1 16
                  96.6   1.0   661.7  1.6 120.2 0.1 17
                  96.80  1.20  657.6  0.4 120.3 0.0  4
06023045+3910592  86.00  0.19  526.9  0.1 163.7 0.1  1
                  88.5   1.6   527.9 10.0 162.7 1.1  6
                  87.8   1.0   526.9  1.4 162.5 0.1  2
06273330+0616591  14.52  0.28 1010.3  0.2 179.4 0.1  1
                  14.60  0.38 1012.2  0.3 178.7 0.1  1
                  16.43  1.25 1009.0  0.9 179.0 0.1 12
06523073+4710348 110.31  0.29  181.7  0.1 320.7 0.1  1
                 114.9   4.0   180.1 10.0 319.1 3.2  6
07162756+2342116  22.56  0.28 1097.0  0.3 121.6 0.1  1
                  17.8   3.1  1098.9  1.5 121.2 0.1 14
                  23.6   1.1  1096.6  0.4 121.4 0.1 18
07320173+5755439  41.43  0.44  917.8  0.3 180.1 0.1  1
                  44.0   1.7   914.2  0.7 179.8 0.1 18
                  67.60  5.40  912.6  1.0 181.2 0.1  3
07335273+2223345  40.21  1.03 1109.2  0.4 121.2 0.2  1
                  37.6   6.6  1119.1  9.9 124.4     19
08030617+3456575  38.79  0.46 1580.1  0.4 199.2 0.1  1
                  28.7   3.7  1560.6  9.9 198.4     19
                  41.0   1.2  1579.5  0.8 198.9 0.1 18
08251968+2115521  93.19  0.59  581.1  0.2 240.3 0.1  1
                  95.64  1.84  584.5  4.0 239.5 0.2 16
08354256-0819237 138.71  0.58  609.1  0.2 299.7 0.1  1
                 117.31  1.2   593.0  6.8 298.8 0.4 20
                 137.49  0.39  606.3  0.1 299.5 0.0  4
08402975+1824091  71.89  1.06  921.2  0.6 241.0 0.2  1
                  64.0   5.0   923.3  0.8 240.8 0.0 14
                  97.40  5.00  935.9  1.0 240.9 0.1  3
08503593+1057156  32.56  3.05  148.4  1.0 266.1 0.3  1
                  26.22  4.21  147.2  6.2 261.9 1.2 16
                  30.1   0.8   144.7  0.8 265.0 0.2 17
08533619-0329321 115.76  1.39  548.2  0.7 248.5 0.2  1
                 109.9   4.6   541.5  1.7 249.5 0.3 18
                 117.98  0.76  550.3  0.2 249.4 0.1 15
                 133.33  2.03  552.9  2.0 248.4 0.4 11
                 114.92  1.02  544.4  0.3 248.7 0.0  4
09092591+4939295  39.35  0.84  883.7  0.6 224.5 0.2  1
                  39.1   6.4   877.0  1.2 224.4 0.1 14
                  48.60  2.90  877.9  1.0 224.8 0.1  3
09202188+2643434  54.67  0.57 1045.6  0.3 121.1 0.1  1
                  48.4   4.7  1053.6  1.9 120.6 0.1 14
                  53.10  3.80 1033.8  1.0 121.3 0.1  3
09211954+7306387  67.15  0.75  983.4  0.5 249.6 0.1  1
                  89.10  3.00  969.9  1.0 249.6 0.1  3
09291113+2558095  57.22  0.50 1076.7  0.3 256.2 0.1  1
                  54.1   4.3  1080.1  2.1 255.7 0.1 21
                  56.60  1.00 1086.7      255.5     10
                  57.50  2.70 1072.3  1.0 255.7 0.1  3
09434633-1747066  74.29  0.58 1433.6  0.3 281.0 0.1  1
                  73.95  1.18 1439.0  1.0 279.2 0.1 12
09492223+0806450  60.50  0.41  889.2  0.3 178.0 0.1  1
                  60.32  1.67  886.7  1.2 177.4 0.1 15
09531354+1845062  28.97  0.92  718.5  0.6 158.4 0.2  1
                  26.8   6.7   713.9  2.1 158.0 0.2 14
10091697+3514541  25.53  0.70 1323.9  0.4 212.4 0.1  1
                  28.4   2.7  1321.4  1.1 212.2 0.1 21
10130734-1356204  18.37  0.39 1032.3  0.2 176.8 0.1  1
                  20.28  1.96 1031.3  1.3 176.1 0.1 22
10212742+5055043  29.34  0.35  389.0  0.1 277.6 0.1  1
                  53.2   4.5   382.2  1.9 278.5 0.2  8
10224821+5825453  53.41  0.86 1086.2  0.5 227.7 0.1  1
                  46.3   1.3  1091.6 10.1 227.1 0.6 13
                  54.3   2.5  1088.2 10.0 227.9 0.5  6
                  52.6   3.1  1075.7  2.8 227.6 0.2  2
10360321-1442300  22.75  0.41 1089.9  0.1 298.5 0.1  1
                  21.14  1.30 1085.6  1.3 297.8 0.1 12
10372897+3011117  50.51  0.58  987.3  0.4 235.5 0.1  1
                  49.80  3.20  996.5  1.0 237.1 0.1  3
10430293-0912410  86.50  0.97 1970.0  0.4 280.6 0.1  1
                  80.99  2.42 1958.5  1.4 280.0 0.1 23
10584787-1548172  56.87  0.59  255.5  0.2 279.4 0.1  1
                  55.88  0.56  252.5  0.1 277.4 0.0  4
11214924-1313084  68.58  1.98  466.9  0.6 263.8 0.2  1
                  71.21  1.88  489.9  0.8 265.7 0.1  1
                  73.0   2.1   490.8  2.3 262.8 0.2 17
                  63.5   4.1   513.4  7.8 263.8 0.9 24
                  65.83  2.02  506.9  0.6 264.7 0.1 15
11463449+2230527  38.08  0.46   96.3  0.1  20.4 0.1  1
                  34.9   1.0    93.0  0.8  16.0 0.4 17
11535267+0659561  71.18  2.58  901.6  1.8 161.9 0.2  1
                  67.80  3.80  947.0  1.0 159.6 0.1  3
11565479+2639586  16.38  0.72 1366.5  0.5 153.6 0.1  1
                  18.76  2.32 1360.3  1.4 154.5 0.1 12
                  24.8   6.0  1358.4  2.4 153.7 0.1 21
11573418+7927024  39.3   0.92  885.9  0.3 259.8 0.1  1
                  54.4   6.0   888.7  5.6 260.0 0.3  7
12242688-0443361  20.07  0.43 1306.5  0.2 242.4 0.1  1
                  20.39  1.94 1301.3  0.7 241.8 0.1 12
                  10.6   4.3  1307.3  1.7 240.9 0.1 18
12281523-1547342  49.55  1.13  226.9  0.2 143.5 0.1  1
                  44.8   1.8   228.9  0.9 144.0 0.2 17
12341578+2037054  20.46  0.62 1344.0  0.4 165.6 0.2  1
                  22.1   3.9  1337.1  1.9 165.6 0.1 18
12345316+0503541  13.27  0.63 1138.4  0.2 258.5 0.1  1
                  23.2   5.5  1147.6  1.2 258.7 0.1 14
12422528+7753201  41.1   0.74  808.7  0.4 306.0 0.1  1
                  42.5   4.1   802.3  3.9 306.3 0.3  7
12465176+3148104  41.80  0.60  800.5  0.3 274.2 0.1  1
                  53.3   2.3   797.7  0.8 272.9 0.1 18
12545393-0122474  78.34  1.07  489.4  0.2 285.0 0.1  1
                  75.71  2.88  483.2  6.1 284.5 0.4 16
13054019-2541059  54.04  1.74  282.6  0.6 272.4 0.2  1
                  49.7   2.4   299.2  1.2 269.2 0.3 17
                  51.75  1.16  299.0  0.3 268.2 0.1  4
13100180+2230053  10.89  1.18 1151.5  0.8 233.3 0.1  1
                  16.72  2.29 1169.8  1.0 232.3 0.1 12
13101268+4745190  84.07  1.00  874.2  0.4 226.3 0.1  1
                  96.8   4.7   877.7  1.3 226.3 0.1 18
                  76.10  2.60  872.2  1.0 226.1 0.1  3
13202705-0356147  44.88  0.72  896.0  0.4 289.6 0.1  1
                  37.1   3.4   897.7  1.0 288.7 0.1 18
13371744+3501018  15.42  0.54 1206.2  0.3 254.8 0.1  1
                  11.1   5.8  1203.3  2.3 254.9 0.1 21
13411167+3001259  49.75  2.09 1547.8  2.0 276.6 0.2  1
                  45.2   4.3  1549.1  1.1 276.6 0.0 14
13465551+0542562  12.92  0.50 1134.2  0.1 222.1 0.1  1
                  17.8   3.0  1144.0  1.2 222.2 0.1 18
                  11.33  2.85 1142.8  4.3 221.1 0.4 25
13570124+0830060  39.60  1.31  790.0  0.4 290.5 0.2  1
                  47.20  4.90  788.1  1.0 291.8 0.1  3
14072326+3923442   9.59  0.53  853.2  0.3 286.7 0.1  1
                  13.5   4.1   848.2  1.8 286.8 0.1 14
14162408+1348263 108.21  1.32  162.0  0.5  34.5 0.2  1
                 109.7   1.3   163.5  1.4  35.6 0.5 17
                 111.15  4.99  160.9  2.5  34.6 1.2  4
                 107.5   3.5   162.0 10.0  32.9 3.5  6
14213226+4126277  12.56  0.49  795.2  0.2 228.2 0.1  1
                  13.9   4.4   802.0  1.1 228.9 0.1 14
14250510+7102097  13.34  0.45  625.8  0.2 255.2 0.1  1
                  12.19  1.07  628.1  1.0 253.6 0.1 22
14283182+4554326  48.53  0.58  877.5  0.3 277.9 0.1  1
                  45.5   5.5   876.4  1.2 277.2 0.1 14
                  52.00  6.00  895.2  1.0 277.4 0.1  3
14284323+3310391  91.18  1.30  785.7  0.4 205.7 0.2  1
                  84.5   5.5   790.7  2.6 205.3 0.1 18
14303787+5943249 104.74  1.28  819.8  0.7 281.8 0.2  1
                 108.80  4.30  813.3  1.0 280.4 0.1  3
14345111+2510036   5.86  0.83  335.6  0.8 186.9 0.1  1
                   5.2   0.7   333.       186.      26
14442067-2019222  57.80  0.56 3499.6  0.3 236.9 0.1  1
                  61.2   5.1  3501.1  3.4 236.1 0.1 27
                  61.67  2.12 3507.1  2.5 236.0 0.1 22
14562713+1755001  53.68  0.59  983.3  0.3 301.2 0.1  1
                  57.17  1.34  982.4  0.8 301.2 0.1 28
                  61.20  3.00  938.9  1.0 300.4 0.1  3
14562776+1755090  52.50  0.68  989.9  0.4 301.5 0.1  1
                  55.64  1.35  987.8  0.8 301.5 0.1 28
                  66.70  4.60  929.5  1.0 300.8 0.1  3
15010818+2250020  94.55  0.55   63.0  0.4 203.0 0.3  1
                 101.8   5.2    85.0  7.8 205.8 4.2  8
                  93.27  0.18   78.4  0.1 213.4 0.1 29
15074769-1627386 135.91  0.33  902.5  0.1 190.2 0.1  1
                 144.08  2.05  902.1  1.7 189.4 1.8 25
                 133.93  0.58  897.5  0.2 189.1 0.0  4
15342772+0216474  18.58  0.44 1206.6  0.2 263.5 0.1  1
                  16.9   3.9  1207.5  2.5 263.0 0.1 14
15585401+5819123  21.37  0.71  976.5  0.4 218.1 0.1  1
                  26.4   4.4   975.0  3.3 218.1 0.1 14
16241436+0029158  92.33  2.17  380.0  1.1 269.8 0.2  1
                  86.85  3.85  374.0  6.0 269.7 0.5 16
16262034+3925190  31.08  0.55 1393.2  0.2 279.9 0.1  1
                  29.85  1.08 1394.6  1.0 279.8 0.1 22
16322911+1904407  66.29  1.61  297.9  0.3 100.5 0.1  1
                  63.58  3.32  301.7  5.1 101.4 0.5 16
16370568-0132016  15.80  0.55 1220.6  0.1 226.6 0.1  1
                  22.0   3.6  1220.5  0.6 226.2 0.0 14
16553529-0823401 153.48  0.48 1185.7  0.7 223.3 0.2  1
                 153.7   4.9  1186.8  0.7 223.4 0.0 14
                 155.43  1.33 1187.2  1.2 222.9 0.1 11
                 154.22  0.52 1175.3  0.3 222.7 0.0  4
17054834-0516462  53.88  0.68  167.1  0.3 134.6 0.1  1
                  44.51  2.0   160.1  9.8 136.2 3.6 20
                  55.07  1.76  164.7  1.1 132.5 0.8 15
                  53.5   1.0   166.2  1.0 134.7 0.4  2
17073334+4301304  39.75  0.58  212.3  0.3 262.9 0.1  1
                  36.1   1.0   210.0  1.3 262.6 0.4  2
17140881+6047303  47.50  0.69  983.3  0.4 239.2 0.1  1
                  69.00  4.40 1003.4  1.0 236.8 0.1  3
17495948+2241069  45.15  0.88  783.8  0.6 261.3 0.2  1
                  52.20  5.90  777.1  1.0 260.4 0.1  3
17502484-0016151 110.59  0.52  443.7  0.3 297.3 0.1  1
                 108.5   2.6   495.8  0.3 306.6 0.4 20
                 108.78  0.83  441.2  0.6 296.5 0.1  4
17510599+3842113  17.93  0.45  936.9  0.2 230.5 0.1  1
                  14.9   2.5   936.6  2.2 230.4 0.1 14
17553340+5824269  46.29  1.03  859.4  0.3  17.3 0.2  1
                  61.10  3.90  820.8  1.0  17.0 0.1  3
17573564+5025283  42.45  0.46  671.8  0.3   6.3 0.1  1
                  51.50  8.90  683.9  1.0   9.5 0.1  3
18071593+5015316  68.91  0.27  129.4  0.1 169.1 0.1  1
                  77.25  1.48  133.0  1.5 168.2 0.4  5
18353790+3259545 176.55  0.21  752.7  0.1 186.2 0.1  1
                 186.00  3.40  762.1  1.0 184.3 0.1  3
18432213+4040209  70.33  0.84  605.5  0.5 348.7 0.2  1
                  68.77  0.43  606.3  0.3 348.9 0.1  1
                  81.20  4.30  596.9  1.0 347.9 0.1  3
18451889+3853248  55.42  0.49  414.1  0.3  29.6 0.1  1
                  72.50  5.70  388.4  1.0  33.8 0.2  3
18455236+5227400  48.84  1.63  844.4  0.9 297.0 0.2  1
                  50.1   2.6   848.2  1.9 298.1 0.1 14
                  58.60  2.60  844.4  1.0 296.3 0.1  3
18470342+5522433  27.90  0.27  140.3  0.1 115.7 0.1  1
                  29.8   1.1   139.1  1.0 116.5 0.5 17
19162256+4137402   6.44  0.37  299.2  0.2 143.3 0.1  1
                  11.1   3.8   306.6  3.7 142.8 0.7 14
19165762+0509021 172.11  0.85 1486.7  0.4 203.4 0.2  1
                 169.88  0.34 1485.7  0.1 203.8 0.1  1
                 173.3   4.0  1490.6  0.6 204.0 0.0 14
                 164.3   3.5  1479.4 15.3 202.9 0.5 24
                 171.6   1.4  1483.1  0.3 203.4 0.0 30
                 168.15  0.50 1472.0  1.2 203.2 0.0  4
19330695+2359516  12.57  0.51  431.6  0.3 189.0 0.1  1
                   4.6   3.8   432.6  1.3 188.9 0.2 14
19464871+1205025  22.07  0.40 1478.9  0.3 199.8 0.1  1
                  21.2   3.1  1480.8  1.9 199.6 0.1 14
20035892-0807472  52.74  0.64  550.0  0.4 245.0 0.1  1
                  50.91  7.3   535.4 20.3 245.6 1.6  7
20190458+1235056  19.12  0.31 1216.0  0.2 183.1 0.1  1
                  18.2   4.2  1214.5  2.2 182.8 0.1 14
20282035+0052265  35.14  0.45   99.6  0.1  96.0 0.1  1
                  33.25  1.32   96.7  0.9  93.6 1.2  4
20362165+5100051  23.10  0.29 1462.1  0.1  31.8 0.1  1
                  21.60  1.26 1460.6  1.3  31.0 0.1 22
20575409-0252302  66.03  0.40   90.9  0.2 180.6 0.2  1
                  70.1   3.7    86.3  3.9 178.9 2.5 27
                  64.71  0.77   93.1  0.2 180.2 0.1  4
21041491-1037369  58.76  0.50  661.7  0.2 116.8 0.1  1
                  53.00  1.71  661.9  0.2 116.0 0.2 15
                  57.18  0.92  657.1  0.3 115.7 0.0  4
21213485-1903373  14.02  0.43 1059.5  0.5 214.0 0.1  1
                  15.0   4.1  1058.2  1.7 213.5 0.1 14
21322975-0511585  50.91  0.49  353.5  0.4 161.8 0.1  1
                  65.41  4.9   358.8 11.1 161.4 1.8  7
21481633+4003594 124.30  0.55  901.9  0.3  59.1 0.1  1
                 124.6   1.8   903.8  1.8  59.4 0.1  2
21554787-1121421  16.03  0.67 1109.1  0.6 120.2 0.2  1
                  19.5   4.0  1102.9  0.6 120.1 0.0 14
22244381-0158521  87.50  0.54  984.4  0.1 152.2 0.1  1
                  85.01  1.50  980.6  2.0 151.4 0.1 16
                  86.2   1.1   983.6  0.6 151.6 0.1 17
                  86.14  0.92  977.9  0.2 151.2 0.0  4
22521073-1730134  61.45  1.18  432.8  0.4  72.2 0.1  1
                  63.2   1.6   422.6  2.0  70.0 0.5 17
23225384+7847386  51.76  0.54  215.2  0.6  73.5 0.3  1
                  71.30  6.10  170.9  1.0  73.2 0.3  3
23503159-0933320  61.33  0.72  747.2  0.5 123.4 0.1  1
                  62.41  1.70  758.1  1.4 121.7 0.2 28
23594940+4745447  50.95  0.89  898.2  0.5 102.4 0.2  1
                  59.7   5.5   897.3  2.9 102.4 0.2 14
                  62.10  3.20  896.0  1.0 102.5 0.1  3


==> anc/tab3.txt <==
Title: CCD Parallaxes for 309 Late-Type Dwarfs and Subdwarfs
Authors: Dahn, C. C., Harris, H. C., Subasavage, J. P., Ables, H. D.,
         Canzian, B. J., Guetter, H. H., Harris, F. H., Henden, A. H.,
         Leggett, S. K., Levine, S. E., Luginbuhl, C. B., Monet, A. B.,
         Monet, D. G., Munn, J. M., Pier, J. R., Stone, R. C.,
         Vrba, F. J., Walker, R. L., Tilleman, T. M.
Table: Photometric Results
================================================================================
Byte-by-byte Description of file: tab3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---      name        Name (1)
  18- 22 F5.2   mag      V           V magnitude
  24- 27 F4.2   mag    e_V           Error in V
      29 A1     ---    u_V           Uncertainty flag in V
  31- 35 F5.2   mag      I           I magnitude
  37- 40 F4.2   mag    e_I           Error in I
      42 A1     ---    u_I           Uncertainty flag in I
  44- 48 F5.2   mag      J           J magnitude
  50- 53 F4.2   mag    e_J           Error in J
      55 A1     ---    u_J           Uncertainty flag in J
  57- 61 F5.2   mag      H           H magnitude
  63- 66 F4.2   mag    e_H           Error in H
      68 A1     ---    u_H           Uncertainty flag in H
  70- 74 F5.2   mag      K           K magnitude
  76- 79 F4.2   mag    e_K           Error in K
      81 A1     ---    u_K           Uncertainty flag in K
  83- 93 A11    ---      spec_type   Spectral type
  95- 99 A5     ---      type        Adopted stellar type
--------------------------------------------------------------------------------
Note (1):
    Name corresponds to the 2MASS J identifier in all but five cases where the
    LHS name is used.
Note (2): Adopted types:
    1 = K or M Dwarf
    2 = an uncertain subdwarf with 150 < V_tan < 180 km/sec and/or showing
        marginal subluminosity in one or more of the diagrams presented in
        Section 5
    3 = K or M subdwarf (but not extreme nor ultra)
    4 = exteme M subdwarf (esdM)
    5 = ultra M subdwarf (usdM)
    6 = L or T dwarf (d)
    7 = L subdwarf (sdL)
    8 = extreme L subdwarf (esdL)
    9 = ultra L subdwarf (usdL).
    Type assignments for 3 - 9 are based on observed spectroscopic
    classifications found in the literature.  For types 2 and 3, a following
    letter indicates the supporting evidence for our typing decision where:
        v = V_tan > 180 km/s
        s = spectral type
        l = significant subluminosity in one or more of color-absolute
            magnitude diagrams presented in Section 5 of the paper
--------------------------------------------------------------------------------
00110078+0420245 17.89 0.02   15.57 0.02   14.34 0.03   13.81 0.05   13.76 0.04       usdM4.5     5
00192745+0450297 17.25 0.02   13.75 0.02   11.98 0.03   11.40 0.03   11.09 0.02         M5.5V     1
00274197+0503417              19.79 0.10   16.19 0.09   15.29 0.10   14.96 0.12      M9.5pecV     1
00312326+0936169 16.56 0.02   14.72 0.02   13.64 0.02   13.10 0.03   12.91 0.03                 3:v
00350768+7627544 17.78 0.02   13.88 0.02   11.65 0.02   11.06 0.03   10.70 0.03                   1
00361617+1821104 21.34 0.06   16.11 0.01   12.47 0.03   11.59 0.03   11.06 0.02          L3.5     6
00470038+6803543              19.77 0.12 : 15.60 0.07   13.97 0.04   13.05 0.03         L7pec     6
00475502+4744342 16.00 0.05   13.20 0.05   11.68 0.02   11.17 0.02   10.91 0.02                 2:l
00510351-1411047 19.82 0.04   16.12 0.03   14.09 0.03   13.53 0.02   13.32 0.03                 3:v
00554418+2506235 18.94 0.03   15.76 0.02   14.26 0.03   13.78 0.03   13.57 0.04        sdM6.5  3:vs
01001954+3224389 16.99 0.05   14.45 0.05   12.93 0.02   12.40 0.03   12.19 0.02                3:vl
01002474+1711272 16.99 0.02   14.90 0.02   13.74 0.03   13.24 0.04   13.08 0.03       esdM3.0     4
01041618+1922016 17.53 0.03   14.15 0.02   12.34 0.02   11.86 0.02   11.56 0.02         M5.0V     1
01092889-0507253 15.53 0.05   13.02 0.05   11.67 0.05   11.18 0.05   10.98 0.03                 3:v
01092928-0507306 15.69 0.05   13.14 0.05   11.75 0.02   11.28 0.02   11.05 0.03                 3:v
01144035+4428465 17.74 0.02   14.09 0.02   12.15 0.02   11.64 0.02   11.31 0.02         M6.5V     1
01273917+2805536 21.82 0.06   17.24 0.01   14.04 0.03   13.36 0.03   12.86 0.03         M8.5V     1
01282067+0211182 18.90 0.02   14.79 0.02   12.67 0.03   12.11 0.03   11.76 0.03         M4.5V     1
01345917-0904414 19.13 0.02   16.58 0.02   15.25 0.06   14.81 0.07   14.76 0.13        sdM4.5 3:vsl
01365662+0933473                           13.46 0.03   12.77 0.03   12.56 0.02         T2.5V     6
01410321+1804502                           13.88 0.03   13.03 0.03   12.49 0.03           L1V     6
01443536-0716142              18.42 0.06   14.19 0.03   13.01 0.03   12.27 0.02           L5V     6
01454529+1305598 18.61 0.02   14.88 0.02   12.75 0.02   12.11 0.02   11.76 0.02         M5.5V     1
02042754-0152560 13.78 0.02   11.00 0.02    9.59 0.02    9.09 0.02    8.80 0.02           M4V     1
02052940-1159296              18.44 0.10 : 14.59 0.03   13.57 0.04   13.00 0.03   L6.5V+L7.5V     6
02060037-0621031 17.30 0.02   15.05 0.02   13.87 0.03   13.40 0.03   13.11 0.04        sdM3.0 3:vsl
02170993+3526330 15.99 0.02   12.13 0.02    9.98 0.02    9.35 0.02    9.01 0.02           M7V     1
02244446+1328146 14.36 0.02   13.02 0.02   12.13 0.02   11.57 0.02   11.40 0.02                3:vl
02281101+2537380 21.80 0.10   17.20 0.03   13.84 0.03   12.99 0.02   12.47 0.03           L0V     6
02351675+1543323 18.52 0.02   14.78 0.02   12.75 0.02   12.25 0.02   11.93 0.02                   1
02383078+0638071 15.95 0.02   13.22 0.02   11.73 0.02   11.17 0.02   10.92 0.02                   1
02461477-0459182 16.28 0.02   12.79 0.02   10.97 0.02   10.50 0.03   10.15 0.02           M6V   3:v
02522628+0056223 20.82 0.05   16.13 0.01   13.13 0.02   12.44 0.02   11.96 0.02           M8V     1
02523941-1431418 17.75 0.02   14.45 0.02   12.70 0.03   12.23 0.03   11.90 0.02                 2:v
02530084+1652532 15.06 0.02   10.75 0.02    8.39 0.03    7.88 0.04    7.59 0.05         M6.5V     1
02592941+2536058 14.67 0.02   12.45 0.02   11.26 0.02   10.74 0.02   10.52 0.02                 3:v
03090989+0216070 18.88 0.02   15.04 0.02   12.99 0.03   12.42 0.03   12.06 0.02         M5.5V     1
03141241+2840411 16.86 0.02   13.02 0.02   10.99 0.02   10.43 0.02   10.09 0.02           M6V     1
03202839-0446358 21.29 0.08   16.52 0.02   13.26 0.02   12.54 0.02   12.13 0.03     M8.5V+T5V     1
03205965+1854233 19.21 0.02   14.65 0.02   11.76 0.02   11.07 0.02   10.64 0.02           M8V     1
03350208+2342356 18.87 0.02   14.80 0.02   12.25 0.02   11.66 0.02   11.26 0.02     M8.5V(Li)     1
03351519+2055512 18.46 0.02   16.10 0.02   14.83 0.03   14.37 0.05   14.10 0.06           sdM 3:vsl
03353849-0829223 15.89 0.02   12.33 0.02   10.38 0.02    9.80 0.02    9.46 0.02         dM5.5     1
03454316+2540233 22.01 0.08   17.36 0.01   14.00 0.03   13.21 0.03   12.67 0.02        L0VSTD     6
03510004-0052452 18.02 0.03   13.80 0.02   11.30 0.02   10.61 0.02   10.23 0.02         M8.0V     1
03552337+1133437              18.32 0.06   14.05 0.02   12.53 0.03   11.53 0.02      L5V(Li?)     6
03582257+1809104 15.59 0.02   13.21 0.02   11.89 0.02   11.40 0.03   11.18 0.02                 3:l
04013654+1843423 15.31 0.02   13.47 0.02   12.36 0.03   11.74 0.03   11.52 0.03       esdM0.5     4
04052868+2229307 19.27 0.03   16.89 0.03   15.69 0.07   15.12 0.07   15.11 0.13       esdM4.5     4
04193697+1433329 21.27 0.05   17.07 0.03   14.36 0.03   13.67 0.03   13.26 0.03          M7.5     1
04223075+1526310 21.83 0.07   17.23 0.03   14.36 0.03   13.55 0.03   13.08 0.04            M8     1
LHS 190          15.36 0.04   13.13 0.02   12.32 0.06   11.84 0.08   11.49 0.10                3:vl
LHS 189          14.62 0.04   12.40 0.02   11.59 0.06   11.11 0.08   10.76 0.10                3:vl
04261992+0336359 18.32 0.03   13.95 0.03   11.62 0.02   11.07 0.02   10.69 0.02         M6.5V     1
04305244+2812001 17.33 0.02   15.35 0.02   14.25 0.03   13.72 0.04   13.46 0.03       esdM1.0     4
04325119+1730092 22.58 0.14   17.89 0.04   14.69 0.03   13.99 0.04   13.56 0.04          M8.5     1
04352724-1443017 21.61 0.09   17.74 0.03   15.51 0.05   14.77 0.05   14.35 0.08     M8.0-8.5V     1
04425288+2929048 16.09 0.05   14.01 0.05   12.68 0.02   12.16 0.02   11.95 0.02                3:vl
04433761+0002051 20.79 0.05   15.97 0.05   12.51 0.03   11.80 0.02   11.22 0.02         M9.0V     1
04435686+3723033 13.28 0.03   11.00 0.03    9.71 0.02    9.03 0.02    8.80 0.02           M2V     1
04461849+4844518 17.29 0.03   13.50 0.03   11.56 0.02   11.06 0.04   10.76 0.02         M6.0V     1
04520994-2245084 19.91 0.03   16.84 0.02   15.52 0.05   15.25 0.08   14.76 0.11         usdM8     5
05002100+0330501              17.57 0.05   13.67 0.02   12.68 0.02   12.06 0.02           L4V     6
05103896+1924078 18.80 0.03   16.06 0.02   14.64 0.03   14.23 0.05   14.10 0.07       esdM5.5     4
05195663+2010545 18.93 0.03   16.58 0.03   15.36 0.05   14.93 0.06   14.77 0.09       esdM4.5     4
05220523+3814176 16.25 0.02   14.19 0.02   13.18 0.02   12.75 0.02   12.65 0.02       esdM3.0     4
05233822-1403022 21.43 0.08   16.61 0.02   13.08 0.02   12.22 0.02   11.64 0.03         L2.5V     6
05273596+1656384 13.79 0.02   12.98 0.02   12.38 0.02   12.05 0.02   11.91 0.02                3:vl
05381265+7931186 18.40 0.03   14.28 0.03   12.14 0.02   11.64 0.03   11.33 0.02           M6V     1
05440345+4056485 15.13 0.02   13.32 0.02   12.34 0.02   11.82 0.03   11.62 0.03         sdK-M 3:vsl
05475224+6944273 16.66 0.02   13.40 0.02   11.66 0.03   11.31 0.03   10.92 0.02         M5.5V     1
05502407+1719197 15.48 0.02   13.95 0.02   13.13 0.02   12.61 0.02   12.44 0.03                3:vl
05554377+4650585 15.46 0.02   12.60 0.02   11.09 0.02   10.55 0.02   10.27 0.02            M5     1
05591914-1404488              19.14 0.12 : 13.80 0.02   13.68 0.04   13.58 0.05         T4.5V     6
06023045+3910592 20.80 0.03   15.86 0.02   12.30 0.02   11.45 0.02   10.87 0.02           L1V     6
06073908+2429574              18.45 0.10 : 14.22 0.03   13.04 0.03   12.47 0.02           L8V     6
06095784+6954460 19.35 0.03   16.87 0.03   15.83 0.08   15.54 0.12   15.36 0.18       esdM6.0     4
LHS 1839         17.93 0.03   14.93 0.03                                                 M4.5   2:l
06273330+0616591 16.30 0.02   14.35 0.02   13.29 0.03   12.83 0.03   12.63 0.03       esdM1.5     4
06273330+0616591 16.30 0.02   14.35 0.02   13.29 0.03   12.83 0.03   12.63 0.03       esdM1.5     4
06472679+1739533 15.82 0.02   14.64 0.02   13.83 0.03   13.31 0.04   13.16 0.03                3:vl
06523073+4710348              17.45 0.05   13.51 0.02   12.38 0.02   11.69 0.02         L4.5V     6
07041793+7151459 17.15 0.03   15.38 0.03   14.40 0.04   13.87 0.04   13.71 0.04          sdM0 3:vsl
07071961+1705464 16.55 0.02   14.56 0.02   13.47 0.03   13.05 0.03   12.92 0.02       usdM(?)     5
07162756+2342116 15.52 0.02   13.24 0.02   12.02 0.02   11.52 0.02   11.30 0.02        sdM2.0 3:vsl
07171626+5705430              18.21 0.06   14.64 0.03   13.59 0.03   12.95 0.03           L3V     6
07233680+4540463 15.52 0.02   13.48 0.02   12.40 0.03   11.90 0.03   11.69 0.02          sdM0 3:vsl
07300123+2943180 18.37 0.03   14.76 0.02   12.97 0.02   12.47 0.02   12.15 0.02         M6.0V     1
07320173+5755439 17.73 0.03   13.98 0.03   11.92 0.03   11.38 0.03   11.09 0.02         M6.0V     1
07335273+2223345 16.27 0.02   13.18 0.02   11.61 0.02   11.12 0.02   10.88 0.02         dM4.5     1
07355459+1912145 14.37 0.02   13.60 0.02   13.02 0.02   12.64 0.02   12.59 0.02                3:vl
07421208+0553128 17.55 0.02   15.75 0.02   14.73 0.04   14.14 0.05   14.13 0.07                3:vl
07520805+2700023 16.63 0.02   14.78 0.02   13.72 0.02   13.25 0.03   13.06 0.03                3:vl
07535284+0854021 18.52 0.02   14.62 0.02   12.63 0.02   12.14 0.03   11.81 0.02           M6V     1
08012900+1043041 17.76 0.02   15.67 0.02   14.58 0.03   14.00 0.04   13.88 0.05       esdM2.5     4
08030617+3456575 16.32 0.03   13.19 0.03   11.51 0.02   11.04 0.02   10.74 0.02         dM4.5   3:v
08105865+1420390 20.23 0.03   15.63 0.03   12.73 0.02   12.05 0.02   11.59 0.02         M9.0V     1
08223369+1700199 20.41 0.05   17.19 0.05   15.72 0.06   15.52 0.10   15.62 0.22       usdM7.5     5
08251968+2115521              19.22 0.10 : 15.10 0.03   13.79 0.03   13.03 0.03         L7.5V     6
08305161+3612577 19.07 0.02   16.38 0.02   14.91 0.04   14.54 0.05   14.34 0.06       esdM6.0     4
08323047-0134380 18.44 0.02   14.27 0.02   12.04 0.02   11.48 0.02   11.14 0.02           dM6     1
08354256-0819237              17.25 0.10 : 13.17 0.02   11.94 0.02   11.14 0.02         L6.5V     6
08402975+1824091 17.59 0.03   13.45 0.03   11.05 0.02   10.42 0.02   10.05 0.02         M6.0V     1
08435845+0600393 18.51 0.03   16.03 0.02   14.76 0.04   14.30 0.04   14.06 0.06       esdM5.0     4
08503593+1057156              20.43 0.15 : 16.47 0.11   15.22 0.09   14.47 0.07       L6V+L7V     6
08533619-0329321 18.80 0.03   14.44 0.02   11.21 0.03   10.47 0.03    9.94 0.02         M9.0V     1
08541227-0804594 17.22 0.04   13.51 0.03   11.56 0.02   11.08 0.02   10.81 0.02         M6.5V     1
09052828-2201559 15.87 0.02   13.78 0.02   12.64 0.03   12.15 0.04   11.94 0.03         esdM2     4
09052875-2201571 19.36 0.02   15.90 0.02   14.27 0.03   13.87 0.04   13.63 0.05      esdM2(?)     4
09054554+6733460 14.55 0.02   12.81 0.02   11.79 0.02   11.24 0.02   11.04 0.02          sdM0 3:vsl
09083803+5032088              18.58 0.10 : 14.55 0.02   13.48 0.03   12.95 0.03           L8V     6
09090718-1954467 16.97 0.02   14.13 0.02   12.64 0.03   12.15 0.02   11.92 0.02         M4.0V  2:vl
09092591+4939295 17.46 0.02   13.86 0.02   11.72 0.02   11.16 0.02   10.80 0.02          M4:V     1
09153413+0422045              18.35 0.10 : 14.55 0.03   13.53 0.03   13.01 0.04       L7V+L7V     6
09202188+2643434 15.69 0.03   12.61 0.05   11.07 0.03   10.57 0.02   10.29 0.02         M4.5V     1
09204716-1729044 17.76 0.03   14.57 0.02   12.79 0.02   12.21 0.02   11.87 0.02                   1
09211954+7306387 15.16 0.03   12.06 0.04   10.37 0.02    9.80 0.02    9.52 0.02         dM4.5     1
09241618+3516440 16.13 0.02   13.29 0.02   11.73 0.02   11.16 0.02   10.92 0.02         M3.5V     1
09253108+0018169 15.04 0.01   13.20 0.01   12.17 0.02   11.63 0.02   11.44 0.03        sdM0.5  3:sl
09255418-1614058 18.11 0.02   15.70 0.02   14.39 0.03   13.94 0.03   13.62 0.05                 3:l
09291113+2558095 16.50 0.04   12.92 0.04   10.91 0.02   10.31 0.02    9.96 0.02           dM5     1
09410735+4302325 18.51 0.02   16.31 0.02   15.21 0.05   14.70 0.07   14.60 0.12        sdM3.5 3:vsl
09414804+1721467 18.44 0.02   16.04 0.02   14.74 0.03   14.32 0.04   13.97 0.06        sdM3.5 3:vsl
09434633-1747066 13.15 0.02   10.85 0.02    9.62 0.02    9.12 0.02    8.87 0.02        sdM3.0  3:sl
09492223+0806450 20.10 0.03   15.33 0.02   12.31 0.02   11.63 0.03   11.21 0.03         M8.0V     1
09504959+0118135 13.87 0.02   11.21 0.02    9.80 0.03    9.23 0.03    8.95 0.02         M3.5V     1
09531354+1845062 16.80 0.02   13.57 0.02   11.92 0.02   11.38 0.02   11.11 0.02                   1
10091697+3514541 15.84 0.03   12.90 0.02   11.33 0.02   10.84 0.02   10.61 0.02                 3:v
10130734-1356204 20.11 0.03   16.33 0.02   14.62 0.03   14.38 0.05   14.40 0.08         usdL0     9
10212742+5055043 20.77 0.07   16.32 0.04   13.39 0.02   12.74 0.02   12.26 0.02           M7V     1
10224821+5825453 21.61 0.05   16.92 0.05   13.50 0.03   12.64 0.03   12.16 0.03           L1V     6
10360321-1442300 16.74 0.02   13.85 0.02   12.28 0.02   11.79 0.03   11.58 0.03         M4.0V   3:v
10372897+3011117 18.04 0.03   14.01 0.03   11.79 0.02   11.29 0.02   10.97 0.02         M6.5V     1
10430293-0912410 15.08 0.02   11.64 0.02    9.67 0.03    9.10 0.03    8.73 0.02           M5V     1
10464402-0941592 19.23 0.02   15.93 0.02   14.21 0.03   13.67 0.02   13.41 0.04                   1
10490338+0502227 19.11 0.05   14.91 0.03   12.54 0.02   11.97 0.02   11.60 0.02           dM6     1
10584787-1548172              17.80 0.05   14.16 0.04   13.23 0.03   12.53 0.03           L3V     6
11214924-1313084 19.57 0.02   14.95 0.02   11.93 0.02   11.23 0.03   10.74 0.02       M8+L7.5     1
11214924-1313084 19.57 0.02   14.95 0.02   11.93 0.02   11.23 0.03   10.74 0.02       M8+L7.5     1
11420740+2506018 16.03 0.02   14.14 0.02   13.05 0.02   12.53 0.02   12.33 0.02                3:vl
11420794+2505539 16.74 0.02   14.72 0.02   13.57 0.02   13.07 0.02   12.86 0.03                3:vl
11463449+2230527 22.65 0.13   17.85 0.01   14.17 0.03   13.18 0.03   12.59 0.03       L3V+L4V     6
11512352+5411127 16.50 0.02   13.96 0.02   12.54 0.02   11.96 0.02   11.71 0.02                   1
11535267+0659561 17.97 0.02   13.69 0.02   11.26 0.02   10.66 0.03   10.26 0.02         M6.5V     1
11565479+2639586 15.51 0.03   13.57 0.03   12.50 0.02   11.98 0.02   11.80 0.02       esdM1.0     4
11573418+7927024 17.63 0.02   13.97 0.02   11.91 0.02   11.36 0.02   11.05 0.02           dM6     1
12023239+1645356 18.95 0.03   16.68 0.03   15.47 0.05   15.14 0.07   15.07 0.10       usdM5.0     5
12144145+4149269 18.43 0.02   16.37 0.02   15.24 0.05   14.72 0.05   14.60 0.10       esdM1.5     4
12213283+2854226 16.85 0.02   14.69 0.02   13.57 0.03   13.20 0.04   13.12 0.02       usdM3.5     5
12242688-0443361 14.97 0.02   13.09 0.02   11.93 0.02   11.43 0.02   11.23 0.02        M3.0VI  3:vl
12253211-1559418 15.34 0.02   11.92 0.02    9.95 0.03    9.36 0.03    9.00 0.03         dM5.5     1
12270506-0447207 19.76 0.05   16.82 0.03   15.49 0.05   15.20 0.06   14.87 0.12       esdM8.5     4
12281523-1547342              18.22 0.06 : 14.38 0.03   13.35 0.03   12.77 0.03         L5.5V     6
12291427+5333060 18.45 0.03   14.38 0.02   12.20 0.02   11.70 0.02   11.37 0.02           dM6     1
12341578+2037054 17.99 0.02   15.12 0.02   13.75 0.03   13.25 0.04   13.04 0.03          sdM4 3:vsl
12345316+0503541 16.70 0.02   14.79 0.02   13.65 0.03   13.14 0.04   13.00 0.03                3:vl
12422528+7753201 15.93 0.02   12.92 0.02   11.23 0.02   10.69 0.02   10.39 0.02         dM4.5     1
12461404+2326399 17.86 0.03   14.94 0.03   13.34 0.02   12.81 0.02   12.60 0.03         M4.5V  3:vl
12465176+3148104 18.95 0.02   14.79 0.02   12.23 0.02   11.58 0.02   11.21 0.02         M7.5V     1
12545393-0122474              19.76 0.15 : 14.89 0.04   14.09 0.03   13.84 0.05           T2V     6
12592403+0743551 15.97 0.02   12.62 0.02   10.74 0.02   10.17 0.02    9.84 0.02           M5V     1
13054019-2541059 21.77 0.15   16.94 0.01   13.41 0.03   12.39 0.03   11.75 0.02     L2V+L3.5V     6
13100180+2230053 12.44 0.05   11.11 0.05   10.26 0.02    9.71 0.03    9.59 0.02                3:vl
13101268+4745190 14.58 0.02   11.39 0.02    9.58 0.02    9.00 0.02    8.69 0.02         dM4.5     1
13202705-0356147 15.99 0.02   12.90 0.02   11.28 0.03   10.77 0.02   10.48 0.02        dM5.5:     1
13285503+2114486              20.09 0.10   16.19 0.11   15.00 0.08   14.27 0.08           L5V     6
13371744+3501018 16.62 0.02   14.45 0.02   13.31 0.02   12.88 0.03   12.62 0.02                3:vl
13411167+3001259 15.83 0.02   12.80 0.02   11.18 0.02   10.74 0.02   10.48 0.02         M4.5V     1
13451372+3453144 16.48 0.02   14.40 0.02   13.26 0.02   12.79 0.02   12.58 0.02         sdM3: 3:vsl
13465551+0542562 15.29 0.02   13.47 0.02   12.39 0.03   11.85 0.03   11.66 0.02       esdM0.0     4
13503579+0330379 15.40 0.02   12.43 0.02   10.69 0.02   10.10 0.02    9.79 0.02       dM3.5-4     1
13570124+0830060 17.70 0.03   14.06 0.03   12.00 0.02   11.47 0.03   11.14 0.02         dM5.5     1
14011374+0738086 16.76 0.02   14.90 0.02   13.77 0.03   13.20 0.03   13.09 0.04       usdM0.0     5
14022048-1411077 17.88 0.02   14.49 0.02   12.67 0.03   12.20 0.02   11.90 0.02         M5.0V   2:v
14024662+0016045 16.03 0.02   14.37 0.02   13.35 0.02   12.85 0.03   12.63 0.03                3:vl
14053729+8350248              18.93 0.10 : 14.63 0.05   13.49 0.04   12.85 0.03           L8V     6
14072326+3923442 15.43 0.02   13.61 0.02   12.47 0.02   11.95 0.03   11.80 0.02                3:vl
14151616+4747274 16.53 0.02   14.37 0.02   13.12 0.02   12.66 0.02   12.45 0.02          sdM1 3:vsl
14162408+1348263 21.87 0.05   17.48 0.05   13.15 0.03   12.46 0.03   12.11 0.02          sdL7     7
14191041+2023315 18.69 0.02   15.95 0.02   14.55 0.03   13.98 0.04   13.66 0.04        sdM5.5 3:vsl
14213226+4126277 15.56 0.02   13.75 0.02   12.65 0.02   12.12 0.02   11.91 0.02          sdM1 3:vsl
14243754-1853357 18.91 0.05   16.74 0.05   15.45 0.05   14.82 0.06   14.70 0.10       esdM6.0     4
14250510+7102097 19.62 0.03   16.36 0.02   14.78 0.04   14.41 0.05   14.33 0.09        sdM8.0 3:vsl
14283132+5923354              17.77 0.05   14.78 0.04   13.88 0.04   13.27 0.03           L4V     6
14283182+4554326 17.10 0.03   13.49 0.03   11.34 0.02   10.75 0.02   10.43 0.01                   1
14284323+3310391 19.64 0.05   15.21 0.03   11.99 0.02   11.23 0.03   10.74 0.02           M9V     1
14303571+6339117 14.72 0.02   13.11 0.02   12.14 0.02   11.63 0.02   11.49 0.02                3:vl
14303787+5943249 17.87 0.02   13.32 0.02   10.79 0.02   10.14 0.02    9.79 0.02         M6.5V     1
14344477+2507021 16.45 0.02   14.72 0.02   13.70 0.02   13.16 0.03   12.97 0.03                 3:l
14345111+2510036 12.74 0.02   11.91 0.02   11.25 0.02   10.84 0.02   10.78 0.01                3:vl
14380829+6408363 20.70 0.05   16.22 0.02   12.99 0.02   12.16 0.03   11.65 0.02         M9.5V     1
14390030+1839385 18.39 0.02   14.91 0.02   13.19 0.03   12.73 0.03   12.48 0.03       esdM7.0  4:vs
14392836+1929149 21.04 0.02   16.12 0.01   12.76 0.02   12.04 0.02   11.55 0.02           L1V     6
14430381+1706509 15.86 0.02   14.03 0.02   12.96 0.02   12.44 0.02   12.22 0.02                3:vl
14442067-2019222              15.12 0.10 : 12.55 0.03   12.14 0.03   11.93 0.03         esdL1     8
14482563+1031590              18.45 0.10 : 14.56 0.03   13.43 0.03   12.68 0.03         L5.5V     6
14484687+6148024 19.05 0.10   16.27 0.10   14.84 0.05   14.53 0.07   14.01 0.06        sdM5.0 3:vsl
14562713+1755001 15.94 0.02   12.64 0.02   10.74 0.03   10.15 0.03    9.85 0.02           M5V     1
14562776+1755090 19.04 0.04   14.63 0.04   11.98 0.03   11.30 0.03   10.92 0.02           M6V     1
14572616+2341227 21.47 0.05   17.97 0.05   16.14 0.09   15.78 0.14   15.14 0.14                 3:v
15010818+2250020 19.87 0.03   15.16 0.04   11.87 0.02   11.18 0.03   10.71 0.02         M8.5V     1
15074769-1627386              16.65 0.05   12.83 0.03   11.90 0.02   11.31 0.03           L5V     6
15140938+0013241 16.44 0.02   14.05 0.02   12.70 0.02   12.21 0.02   11.97 0.02                 3:v
15150083+4847416              17.94 0.06 : 14.11 0.03   13.10 0.03   12.50 0.02           L6V     6
15165784-0115305 15.12 0.02   12.94 0.02   11.74 0.02   11.23 0.02   11.01 0.02       esdM5.0     4
15202946+1434391 19.50 0.03   16.89 0.05   15.52 0.06   15.01 0.08   14.90 0.11       esdM5.0     4
15342772+0216474 15.27 0.02   13.33 0.02   12.20 0.02   11.71 0.03   11.50 0.03                3:vl
15394149+0312517 18.08 0.03   15.36 0.03   14.01 0.02   13.50 0.03   13.25 0.04         M4.0V  3:vl
15455454-0448226 16.74 0.02   13.39 0.02   11.34 0.02   10.75 0.02   10.43 0.02                   1
15555633+7313384 17.04 0.02   14.84 0.02   13.57 0.03   13.08 0.04   12.88 0.03       sdMpec? 3:vsl
15585401+5819123 15.28 0.02   12.94 0.02   11.61 0.02   11.10 0.02   10.87 0.01        sdM1.5 3:vsl
16135184-0430276 18.75 0.02   16.60 0.02   15.39 0.06   14.89 0.09   14.59 0.10       esdM1.5     4
16163341-0137322 16.41 0.02   14.12 0.02   13.00 0.03   12.36 0.03   12.12 0.03                3:vl
16175040+1905371 18.75 0.02   16.58 0.02   15.54 0.06   15.02 0.06   14.91 0.10       esdM3.0     4
16201478-0116398 17.23 0.02   15.02 0.02   13.83 0.03   13.35 0.03   13.18 0.03          sdM2 3:vsl
16241436+0029158              20.60 0.50 : 15.49 0.05   15.52 0.10                        T6V     6
16262034+3925190 21.83 0.30   16.79 0.10 : 14.44 0.03   14.53 0.05   14.47 0.07         usdL4     9
16303644-1011492 15.51 0.02   13.81 0.02   12.80 0.02   12.32 0.02   12.14 0.03          sdM1 3:vsl
16322911+1904407              19.98 0.12 : 15.87 0.07   14.61 0.04   14.00 0.05           L8V     6
16353555-1341357 15.64 0.02   13.81 0.02   12.76 0.03   12.22 0.03   12.02 0.03           sdM 3:vsl
16370568-0132016 14.25 0.02   12.56 0.02   11.52 0.02   11.06 0.03   10.80 0.02           sdM 3:vsl
16420431+1025583 15.20 0.02   12.99 0.02   11.74 0.02   11.25 0.02   11.00 0.02        sdM2.0 3:vsl
16553529-0823401 16.81 0.02   12.28 0.02    9.78 0.03    9.20 0.02    8.82 0.02           M7V     1
16580380+7027015              16.68 0.05   13.29 0.02   12.47 0.03   11.92 0.02           L1V     6
16595712-0333136 18.26 0.02   16.23 0.02   14.97 0.05   14.46 0.06   14.08 0.07       esdM0.5     4
16595816-0333389 19.29 0.02   16.32 0.02   14.62 0.04   14.11 0.04   13.72 0.05                   1
17054834-0516462              16.69 0.05   13.31 0.03   12.55 0.02   12.03 0.02         L0.5V     6
17073334+4301304 21.73 0.12   17.30 0.02   13.97 0.03   13.18 0.03   12.62 0.03         L0.5V     6
17140881+6047303 17.41 0.02   13.69 0.02   11.66 0.02   11.19 0.02   10.86 0.02         M5.5V     1
17210390+3344160              17.20 0.05   13.63 0.02   12.95 0.03   12.49 0.02           L3V     6
17235277+3300110 18.76 0.08   14.77 0.02   12.68 0.05   12.13 0.04   11.84 0.05         M6.5V     1
17313235+7759546 14.45 0.02   11.96 0.02   10.56 0.02   10.05 0.02    9.83 0.02                   1
17360931+5112513 18.24 0.02   14.94 0.02   13.19 0.03   12.63 0.02   12.37 0.03         M5.0V     1
17395137+5127176 18.02 0.02   15.80 0.02   14.63 0.03   14.13 0.04   14.08 0.05       esdM3.5     4
17495948+2241069 18.79 0.02   14.52 0.02   12.17 0.03   11.67 0.03   11.29 0.02           M6V     1
17502484-0016151 21.58 0.10   16.96 0.05   13.29 0.02   12.41 0.02   11.85 0.02         L4.5V     6
17510599+3842113 15.13 0.02   12.94 0.03   11.65 0.02   11.14 0.02   10.90 0.02       sdM2(?) 3:vsl
17553340+5824269 17.98 0.02   14.02 0.02   11.82 0.02   11.23 0.02   10.88 0.02         M5.5V     1
17573564+5025283 16.65 0.02   13.25 0.03   11.27 0.03   10.77 0.03   10.42 0.02                   1
18071593+5015316 21.39 0.07   16.40 0.02   12.93 0.02   12.13 0.03   11.60 0.03         L1.5V     6
18100692+4023402 14.38 0.02   13.00 0.02   12.07 0.02   11.55 0.02   11.41 0.02           sdK 3:vsl
18215294+7709303 17.03 0.02   15.00 0.02   13.86 0.03   13.34 0.04   13.20 0.04       esdM2.5     4
18261131+3014201              14.50 0.05   11.66 0.02   11.18 0.02   10.81 0.02          sdL0     7
18290786+5032585 18.42 0.02   15.94 0.02   14.68 0.03   14.25 0.05   14.13 0.07        sdM5.0 3:vsl
18353790+3259545 18.27 0.02   13.46 0.02   10.27 0.02    9.62 0.02    9.17 0.02         M8.5V     1
18354323-0816057 13.79 0.05   12.00 0.05   11.09 0.03   10.41 0.02   10.13 0.03                3:vl
18392715+0411360 15.19 0.02   12.67 0.02   11.33 0.03   10.83 0.03   10.57 0.03          sdM:  3:sl
18432213+4040209 18.25 0.02   13.88 0.02   11.31 0.02   10.69 0.02   10.31 0.02        M7.5Ve     1
18432213+4040209 18.28 0.03   13.94 0.01   11.31 0.02   10.69 0.02   10.31 0.02        M7.5Ve     1
18451889+3853248                           12.21 0.02   11.46 0.03   11.05 0.02           M8V     1
18455236+5227400 15.16 0.02   12.43 0.02   10.97 0.02   10.49 0.02   10.23 0.02        sdM4.5  3:sl
18470342+5522433 18.03 0.02   14.22 0.02   11.92 0.02   11.28 0.02   10.90 0.02     M7V+M7.5V     1
18532506+0733319 16.17 0.03   14.55 0.03   13.49 0.02   12.95 0.03   12.79 0.03       sd:K7.0 3:vsl
19162256+4137402 14.12 0.02   12.92 0.02   12.14 0.02   11.63 0.02   11.48 0.02                3:vl
19165762+0509021 17.49 0.02   12.83 0.02    9.91 0.03    9.23 0.03    8.77 0.02         M8.0V     1
19274569+5801536 18.42 0.03   15.66 0.03   14.14 0.03   13.60 0.04   13.42 0.03                   1
19285255+4437096 16.20 0.02   13.59 0.02   12.18 0.02   11.69 0.02   11.47 0.02           M4V   3:l
19302746-1943493                           12.34 0.03   11.69 0.03   11.27 0.03    M6.5V+M8:?     1
19330695+2359516 12.55 0.05   11.39 0.03   10.56 0.03   10.05 0.03    9.85 0.02                 3:l
19410924+4922472 14.81 0.02   13.28 0.02   12.31 0.02   11.69 0.02   11.58 0.02            dK     1
19411308+4228310 15.54 0.02   13.99 0.02   13.08 0.02   12.43 0.02   12.27 0.02        M0V(?)     1
19442199-2230534 17.24 0.02   14.48 0.02   13.05 0.03   12.53 0.02   12.25 0.03        sdM4.0  3:sl
19451476-0917581 17.58 0.02   15.23 0.02   13.84 0.03   13.27 0.03   13.03 0.03        sdM2.5  3:vs
19464871+1205025 14.30 0.02   12.32 0.03   11.18 0.02   10.66 0.02   10.45 0.02        sdM1.0 3:vsl
20004946+4501053 15.66 0.02   13.45 0.02   12.28 0.02   11.67 0.02   11.46 0.02           M3V     1
20035892-0807472 13.57 0.02   10.71 0.02    9.18 0.02    8.58 0.06    8.29 0.03           M4V     1
20190458+1235056 15.33 0.02   13.59 0.02   12.53 0.03   12.06 0.02   11.85 0.02       esdM0.0     4
20253705-0612366 17.52 0.02   15.43 0.02   14.33 0.04                                 esdM3.0     4
20253876-0612094 17.63 0.02   15.32 0.02   16.29 0.12                                             1
20272905+3559245 14.75 0.02   12.70 0.02   11.60 0.02   11.10 0.03   10.87 0.03       esdM1.5     4
20282035+0052265              17.81 0.05   14.30 0.04   13.38 0.03   12.79 0.03           L3V     6
20335018+5756276 18.48 0.02   15.14 0.02   13.35 0.02   12.86 0.02   12.55 0.03         M5.5V     1
20360316+1051295              17.74 0.05   13.95 0.03   13.02 0.02   12.45 0.03           L3V     6
20362165+5100051 18.81 0.02   15.28 0.02   13.61 0.03   13.16 0.04   12.94 0.03        sdM7.5  3:vs
LHS 5359         15.92 0.02   13.75 0.02                                                        3:v
LHS 5360         18.95 0.02   16.01 0.02                                                        3:v
20574250-1934272 14.74 0.02   13.01 0.02   11.93 0.02   11.40 0.02   11.22 0.02                3:vl
20575409-0252302 21.60 0.24   16.65 0.03   13.12 0.02   12.27 0.02   11.72 0.03         L1.5V     6
21041491-1037369              17.35 0.05   13.84 0.03   12.98 0.03   12.37 0.03         L2.5V     6
21073416-1326557 17.41 0.02   15.36 0.02   14.19 0.04   13.74 0.03   13.40 0.04       esdM1.5     4
21213485-1903373 15.21 0.02   13.68 0.02   12.66 0.02   12.24 0.02   12.05 0.03           sdK 3:vsl
21225635+3656002 17.38 0.02   14.98 0.02   13.71 0.03   13.30 0.04   13.12 0.03      esdM5.0V     4
21314781-1511526 19.18 0.02   15.68 0.02   13.90 0.03   13.37 0.03   13.17 0.04         M6.0V     1
21322975-0511585 17.35 0.02   13.61 0.02   11.42 0.03   10.73 0.02   10.38 0.02           M6V     1
21324936+1250368 17.95 0.02   15.03 0.02   13.54 0.02   13.02 0.02   12.70 0.03         M4.5V   3:v
21374019+0137137 13.37 0.02   10.44 0.02    8.80 0.02    8.14 0.02    7.88 0.02           M5V     1
21481633+4003594              18.68 0.10 : 14.15 0.03   12.78 0.03   11.77 0.02           L6V     6
21515974-1514048 15.78 0.04   12.76 0.04   11.15 0.03   10.64 0.03   10.36 0.02                   1
21554787-1121421 17.41 0.02   14.89 0.02   13.64 0.02   13.19 0.03   12.91 0.03       esdM5.0     4
22004158+2715135 11.33 0.03    9.59 0.03    8.56 0.03    7.95 0.02    7.72 0.02         (KV)?     1
22104999-1952249 21.21 0.06   16.52 0.01   14.00 0.03   13.50 0.03   13.15 0.04         M7.5V     1
22171099+3138218 18.00 0.02   14.56 0.02   12.65 0.02   12.16 0.02   11.84 0.02         M5.0V     1
22244381-0158521              18.02 0.05   14.07 0.03   12.82 0.03   12.02 0.02         L4.5V     6
22360676+2234068 17.19 0.05   14.40 0.05   12.79 0.02   12.27 0.02   12.03 0.02        dM4.5e     1
22521073-1730134              18.39 0.08   14.31 0.03   13.36 0.03   12.90 0.02   L4.5:+T3.5:     6
22521159-1150591 16.11 0.04   13.22 0.04   11.66 0.02   11.18 0.03   10.87 0.02                   1
22525243+1641005 17.92 0.02   16.06 0.03   15.05 0.04   14.51 0.07   14.40 0.07       esdM0.0     4
23131958-1106179 15.86 0.04   12.80 0.03   11.13 0.02   10.61 0.02   10.30 0.02                   1
23170500-1351041 16.51 0.02   14.34 0.02   13.02 0.03   12.56 0.03   12.41 0.03         esdM3     4
23200703+1150071 19.15 0.02   14.93 0.02   12.48 0.02   11.82 0.02   11.44 0.03         M6.5V     1
23221120-0652126 17.78 0.02   15.56 0.02   14.39 0.03   13.90 0.03   13.70 0.05       esdM3.5     4
23225384+7847386 16.13 0.02   12.51 0.02   10.42 0.02    9.84 0.03    9.52 0.02         M5.0V     1
23253876-1848590 16.21 0.05   14.24 0.05   13.14 0.02   12.64 0.02   12.43 0.03                3:vl
23292852+2515083 19.04 0.04   16.50 0.02   15.13 0.04   14.68 0.06   14.80 0.09        sdM4.0 3:vsl
23343368+4531237 17.41 0.02   14.18 0.02   12.38 0.02   11.79 0.02   11.51 0.02                   1
23344397+3820219 17.43 0.02   14.69 0.02   13.28 0.02   12.78 0.04   12.53 0.03                3:vl
23365182+0109525 13.10 0.03   10.93 0.04    9.76 0.02    9.26 0.02    9.01 0.02        dM3.5:   2:l
23424362+4357484 15.19 0.02   12.77 0.02   11.57 0.02   11.04 0.02   10.81 0.02                 3:l
23460591-1239542 17.96 0.02   15.49 0.02   14.24 0.03   13.67 0.04   13.62 0.05        sdM4.5 3:vsl
23503159-0933320 13.37 0.02   10.50 0.02    8.94 0.04    8.39 0.06    8.04 0.02                   1
23504954+7145124 17.47 0.02   14.53 0.02   12.99 0.03   12.52 0.03   12.27 0.03         M4.0V     1
23594940+4745447 16.17 0.02   12.77 0.02   10.87 0.02   10.26 0.02    9.93 0.02         M5.0V     1

